Quantum tunneling of magnetization in molecular spin

We examine the quantum tunneling of magnetization in molecular spin in weak interaction with a bath subject to Redfield master equation. By designing a microscopic model for a multilevel spin system using only a generic Hamiltonian and applying stationary approximation for excited doublets/singlets, we derive a key equation of motion for the quantum tunneling of magnetization process which is applicable in the whole temperature domain. From this equation, we find that in general three tunneling rates are needed to accurately describe the quantum tunneling process. More importantly, behavior of the quantum tunneling in the intermediate temperature domain where there exists a transition between incoherent and coherent quantum tunneling is also unraveled for the first time. Limiting cases at low and high temperature and/or low magnetic field are also worked out where some popular well-known results are reproduced. Last but not least, a new interpretation of the quantum tunneling of magnetization is proposed where we reveal the similarity between this relaxation process with a driven damped harmonic oscillator.

==> Figures/New folder/plot_Gamma0_W_maintext.m <==
clear all;close all;clc;

fig = figure;
color=linspecer(1);
lcl = [0 0.447 0.741];
hold all;

%% prepare data
xMin=0;xMax=0.8;dx=0.01;
yMin=0;yMax=1.05;

x=xMin:dx:xMax;

len=length(x);
y=zeros(1,len);

for ii=1:len
    y(ii)=gamma0(x(ii));
end
plot2=plot(x,y,'LineWidth',2,'Color',color);



ntimes=4;
fs=ntimes*4; % font size
%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$W_{1}(\Delta_{1})$','Interpreter','LaTeX');
ylb=ylabel('$\gamma_{0}(\Delta_1)$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [1.05, 0.5]);

% leg1 = legend(plot2([4,5,6]),'$\Gamma_{1}^{\mathrm{tn}}$','$\Gamma_{2}^{\mathrm{tn}}$','$\Gamma_{3}^{\mathrm{tn}}$','Location','northeast','TextColor','black');
% set(leg1,'Interpreter','LaTeX');
% set(leg1,'FontSize',fs);
% legend('boxoff');

% title('$W_{1}=\sqrt{2}$');
grid on;
hold off;
%% Export figure
% cd
print(fig,'transition_decoherence_rate','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

function res=gamma0(w)

if (w==0)
    res=1;
elseif (w < 1/2/sqrt(2)) && (w>0)
    res=(sqrt(1-8*w^2)+3)*sqrt(4*w^2+1-sqrt(1-8*w^2))/(8*sqrt(2)*w);
elseif (w >= 1/2/sqrt(2)) && (w < 1/sqrt(2))
    res = 3/(2*sqrt(2))*sqrt(1-2*w^2);
else
    res=0;
end

end


==> Figures/New folder/plot_tunneling_rates_W0.m <==
clear all;close all;clc;

fig = figure;
% color=linspecer(5);
% lcl=color(1,:);
% rcl=color(2,:);
lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% prepare data
xMin=0;xMax=2;dx=0.01;
yMin=0;yMax=4;
x=xMin:dx:xMax;
n=2;

len=length(x);
sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(x(ii));
end

%% left axis
yyaxis 'left';

%% plot real part


y1=real(sol1);y1=y1(n:end);
y2=real(sol2);y2=y2(n:end);
y3=real(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot1=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
dd=0.3;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin-dd,yMax+dd];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [0.9, 0.0]);
% title('Theory');


%% right axis
yyaxis 'right';
yMin=-1;yMax=1;

y1=imag(sol1);y1=y1(n:end);
y2=imag(sol2);y2=y2(n:end);
y3=imag(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot2=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [1.05, 0.5]);

leg1 = legend(plot2([4,5,6]),'$\Gamma_{1}^{\mathrm{tn}}$','$\Gamma_{2}^{\mathrm{tn}}$','$\Gamma_{3}^{\mathrm{tn}}$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');

title('$W_{1}=0$');
% grid on;
hold off;
%% Export figure
% cd
print(fig,'tunneling_rate_out_of_resonance0','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=0; % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];
solfinBoth=sortrows(solfinBoth,[1,2]);
solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end

==> Figures/New folder/plot_tunneling_rates_W1.m <==
clear all;close all;clc;

fig = figure;
% color=linspecer(5);
% lcl=color(1,:);
% rcl=color(2,:);
lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% prepare data
xMin=0;xMax=2;dx=0.01;
yMin=0;yMax=4;
x=xMin:dx:xMax;
n=2;

len=length(x);
sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(x(ii));
end

%% left axis
yyaxis 'left';

%% plot real part


y1=real(sol1);y1=y1(n:end);
y2=real(sol2);y2=y2(n:end);
y3=real(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot1=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
dd=0.3;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [0.9, 0.0]);
% title('Theory');


%% right axis
yyaxis 'right';
yMin=-1.1;yMax=1.1;

y1=imag(sol1);y1=y1(n:end);
y2=imag(sol2);y2=y2(n:end);
y3=imag(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot2=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin-dd,yMax+dd];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [1.05, 0.5]);

leg1 = legend(plot2([4,5,6]),'$\Gamma_{1}^{\mathrm{tn}}$','$\Gamma_{2}^{\mathrm{tn}}$','$\Gamma_{3}^{\mathrm{tn}}$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');

title('$W_{1}=1/4\sqrt{2}$');
% grid on;
hold off;
%% Export figure
% cd
print(fig,'tunneling_rate_out_of_resonance1','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=1/2*1/2/sqrt(2); % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];
solfinBoth=sortrows(solfinBoth,[1,2]);
solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end


==> Figures/New folder/plot_tunneling_rates_W2.m <==
clear all;close all;clc;

fig = figure;
% color=linspecer(5);
% lcl=color(1,:);
% rcl=color(2,:);
lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% prepare data
xMin=0;xMax=2;dx=0.01;
yMin=0;yMax=4;
x=xMin:dx:xMax;
n=2;

len=length(x);
sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(x(ii));
end

%% left axis
yyaxis 'left';

%% plot real part


y1=real(sol1);y1=y1(n:end);
y2=real(sol2);y2=y2(n:end);
y3=real(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot1=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [0.9, 0.0]);
% title('Theory');


%% right axis
yyaxis 'right';
yMin=-1.2;yMax=1.2;

y1=imag(sol1);y1=y1(n:end);
y2=imag(sol2);y2=y2(n:end);
y3=imag(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot2=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [1.05, 0.5]);

leg1 = legend(plot2([4,5,6]),'$\Gamma_{1}^{\mathrm{tn}}$','$\Gamma_{2}^{\mathrm{tn}}$','$\Gamma_{3}^{\mathrm{tn}}$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');

title('$W_{1}=3/4\sqrt{2}$');
% grid on;
hold off;
%% Export figure
% cd
print(fig,'tunneling_rate_out_of_resonance2','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=3/4/sqrt(2); % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];
solfinBoth=sortrows(solfinBoth,[1,2]);
solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end


==> Figures/New folder/plot_tunneling_rates_W3.m <==
clear all;close all;clc;

fig = figure;
% color=linspecer(5);
% lcl=color(1,:);
% rcl=color(2,:);
lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% prepare data
xMin=0;xMax=2;dx=0.01;
yMin=0;yMax=4;
x=xMin:dx:xMax;
n=2;

len=length(x);
sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(x(ii));
end

%% left axis
yyaxis 'left';

%% plot real part


y1=real(sol1);y1=y1(n:end);
y2=real(sol2);y2=y2(n:end);
y3=real(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot1=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [0.9, 0.0]);
% title('Theory');


%% right axis
yyaxis 'right';
yMin=-2;yMax=2;

y1=imag(sol1);y1=y1(n:end);
y2=imag(sol2);y2=y2(n:end);
y3=imag(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot2=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [1.05, 0.5]);

leg1 = legend(plot2([4,5,6]),'$\Gamma_{1}^{\mathrm{tn}}$','$\Gamma_{2}^{\mathrm{tn}}$','$\Gamma_{3}^{\mathrm{tn}}$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');

title('$W_{1}=\sqrt{2}$');
% grid on;
hold off;
%% Export figure
% cd
print(fig,'tunneling_rate_out_of_resonance3','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=sqrt(2); % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];
solfinBoth=sortrows(solfinBoth,[1,2]);
solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end


==> Figures/New folder/tau_m.m <==
clear all;close all;clc;

fig = figure;
% lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
% cl=[1 0.5 1]
hold all;

%% plot real part
xMin=0;xMax=0.08;dx=0.001;
yMin=0;yMax=1;
x=xMin:dx:xMax;

f1=@(r) 3/2*(2*r./(1-r)+sqrt(2*r./(1-r).*(2*r./(1-r)+4/3)));

y1=f1(x);
plot1=plot(x,y1,'LineWidth',2,'Color',rcl);
ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.02:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\xi/\zeta$','Interpreter','LaTeX');
ylb=ylabel('$\tau_{M}$ ','Interpreter','LaTeX');
grid on;
hold off;
%% Export figure
% cd
print(fig,'tau_M','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');

%saveas(fig,filename);

% print(fig,'delta_H_Theory','-dpng', '-opengl');

==> Figures/New folder/tau_m_v2.m <==
clear all;close all;clc;

fig = figure;
% lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
% cl=[1 0.5 1]
hold all;

%% plot real part
xMin=0.01;xMax=10;dx=0.01;
yMin=0;yMax=2;
x=xMin:dx:xMax;

% f1=@(r)3/2*(2*r./(1-r)+sqrt(2*r./(1-r).*(2*r./(1-r)+4/3)));
f1=@(r)(3+sqrt(9+12.*r))./(2.*r);
y1=f1(x);
plot1=plot(x,y1,'LineWidth',2,'Color',rcl);
ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.XTick = xMin:5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\zeta/\xi$','Interpreter','LaTeX');
ylb=ylabel('$\tau_{M}$ ','Interpreter','LaTeX');
grid on;
hold off;
%% Export figure
% cd
print(fig,'tau_M','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');

%saveas(fig,filename);

% print(fig,'delta_H_Theory','-dpng', '-opengl');

==> Figures/New folder/test.m <==
clear all;close all;clc;
sol(0.1);
gammaMin=0;
gammaMax=3;
dg=0.01;

gamma=gammaMin:dg:gammaMax;
len=length(gamma);

sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(gamma(ii));
end
plot(gamma,real(sol1),gamma,real(sol2),gamma,real(sol3))
hold on;
plot(gamma,imag(sol1),gamma,imag(sol2),gamma,imag(sol3))



function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=0.1; % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];

solfinBoth=sortrows(solfinBoth,[1,2]);

solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end

==> Figures/New folder/test2.m <==
clear all;close all;clc;

fig = figure;
% color=linspecer(5);
% lcl=color(1,:);
% rcl=color(2,:);
lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% prepare data
xMin=0;xMax=3;dx=0.01;
yMin=0;yMax=5;
x=xMin:dx:xMax;
n=2;

len=length(x);
sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(x(ii));
end

%% left axis
yyaxis 'left';



%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma_\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [0.9, 0.0]);
% title('Theory');


%% right axis
yyaxis 'right';
yMin=-1.2;yMax=1.2;

y1=imag(sol1);y1=y1(n:end);
y2=imag(sol2);y2=y2(n:end);
y3=imag(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot2=plot(x1,y1,'--',x2,y2,':',x3,y3,'-','LineWidth',2);



function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=sqrt(2); % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];
solfinBoth=sortrows(solfinBoth,[1,2]);
solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end


==> Figures/plot_Rate_at_transition_point_-_main_text.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    282909,       5177]
NotebookOptionsPosition[    282378,       5160]
NotebookOutlinePosition[    282722,       5175]
CellTagsIndexPosition[    282679,       5172]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linspace", "[", 
    RowBox[{"start_", ",", "stop_", ",", 
     RowBox[{"n_:", "100"}]}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "start", ",", "stop", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"stop", "-", "start"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"color", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Red", ",", "Green", ",", "Cyan", ",", "Blue", ",", "Magenta", ",", 
        "Black"}], "}"}], ",", "10"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cm", "=", 
   RowBox[{"72", "/", "2.54"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"textsize", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"textsizeleg", "=", "36"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"text", " ", "size", " ", "legend"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"imsize", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"21", "cm"}], ",", "Automatic"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"image", " ", "size"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"thicksize", "=", "2"}], ";", 
   RowBox[{"imp", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"110", ",", "17"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"93", ",", "5"}], "}"}]}], "}"}]}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"Image", " ", "Padding"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zoom", "=", 
    RowBox[{"textsize", "/", "12"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"zoom", " ", "for", " ", "Matex"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aspr", "=", 
    RowBox[{"1.2", "/", "GoldenRatio"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"aspect", " ", "ratio"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"opts1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2.1"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ColorData", "[", 
             RowBox[{"3", ",", "1"}], "]"}], ",", "Thick"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ColorData", "[", 
             RowBox[{"3", ",", "4"}], "]"}], ",", "Thick"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ColorData", "[", 
             RowBox[{"3", ",", "6"}], "]"}], ",", "Thick"}], "}"}]}], "}"}]}],
        ",", 
       RowBox[{"AspectRatio", "\[Rule]", "aspr"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameStyle", "\[Rule]", "BlackFrame"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"FrameTicksStyle", "\[Rule]", "Automatic"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"BaseStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FontFamily", "\[Rule]", "\"\<Computer Modern Roman\>\""}], 
          ",", "textsize"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<W_{1}\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "zoom"}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<\\\\Gamma_{i}\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "zoom"}]}], "]"}]}], "}"}]}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"SwatchLegend", "[", 
           RowBox[{"llg", ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<Column\>\"", ",", "1"}], "}"}]}]}], "]"}], ",", 
          "lgpos"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"ImageSize", "\[Rule]", "imsize"}], ",", "\[IndentingNewLine]", 
       RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"opts1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "1"}], "]"}], ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "4"}], "]"}], ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "6"}], "]"}], ",", "Thick"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"AspectRatio", "\[Rule]", "aspr"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Frame", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"True", ",", "True"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "BlackFrame"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"FrameTicksStyle", "\[Rule]", "Automatic"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Computer Modern Roman\>\""}], 
        ",", "textsize"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<W_{1}\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "zoom"}]}], "]"}], ",", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\\\\mathrm{Re}(\\\\Gamma_{i})\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "zoom"}]}], "]"}]}], "}"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"SwatchLegend", "[", 
         RowBox[{"llg", ",", 
          RowBox[{"LegendLayout", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Column\>\"", ",", "1"}], "}"}]}], ",", 
          RowBox[{"Spacings", "\[Rule]", "0.15"}]}], "]"}], ",", "lgpos"}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", "imsize"}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"opts2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "1"}], "]"}], ",", "Dashed", ",", "Thick"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "4"}], "]"}], ",", "Dashed", ",", "Thick"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"3", ",", "6"}], "]"}], ",", "Dashed", ",", "Thick"}], 
         "}"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "aspr"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Frame", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"True", ",", "True"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"None", ",", "All"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"None", ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "BlackFrame"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"FrameTicksStyle", "\[Rule]", "Automatic"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Computer Modern Roman\>\""}], 
        ",", "textsize"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"None", ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<\\\\mathrm{Im}(\\\\Gamma_{i})\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "zoom"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"None", ",", "None"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", "imsize"}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"llg", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MaTeX", "[", 
      RowBox[{"\"\<\\\\Gamma_{1}(\\\\gamma_{0})\>\"", ",", 
       RowBox[{"Magnification", "\[Rule]", "zoom"}]}], "]"}], ",", 
     RowBox[{"MaTeX", "[", 
      RowBox[{"\"\<\\\\Gamma_{2}(\\\\gamma_{0})\>\"", ",", 
       RowBox[{"Magnification", "\[Rule]", "zoom"}]}], "]"}], ",", 
     RowBox[{"MaTeX", "[", 
      RowBox[{"\"\<\\\\Gamma_{3}(\\\\gamma_{0})\>\"", ",", 
       RowBox[{"Magnification", "\[Rule]", "zoom"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lgpos", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.75", ",", "0.57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gamma1", "[", "w_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"w", "\[Equal]", " ", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          SqrtBox[
           RowBox[{"2", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["w", "2"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["w", "2"]}]}]]}]}]], 
          RowBox[{"4", " ", "w"}]], ",", 
         RowBox[{"0", "<", "w", "<", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SqrtBox[
          RowBox[{"2", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["w", "2"]}]}]], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], "\[LessEqual]", "w", 
          "\[LessEqual]", " ", 
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"w", ">", 
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], "}"}]}], "}"}], ",", "0"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gamma2", "[", "w_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"w", "\[Equal]", " ", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          SqrtBox[
           RowBox[{"2", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["w", "2"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["w", "2"]}]}]]}]}]], 
          RowBox[{"4", " ", "w"}]], ",", 
         RowBox[{"0", "<", "w", "<", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"2", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["w", "2"]}]}]], "+", 
          RowBox[{
           RowBox[{"I", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"8", 
              RowBox[{"w", "^", "2"}]}], "-", "1"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], "\[LessEqual]", "w", 
          "\[LessEqual]", " ", 
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"w", ">", 
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], "}"}]}], "}"}], ",", "0"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Gamma3", "[", "w_", "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"w", "\[Equal]", " ", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{"2", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["w", "2"]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["w", "2"]}]}]]}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["w", "2"]}]}]]}], ")"}]}], 
           RowBox[{"4", " ", "w"}]], ",", 
          RowBox[{"0", "<", "w", "<", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"2", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["w", "2"]}]}]], "-", 
           RowBox[{
            RowBox[{"I", "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"8", 
               RowBox[{"w", "^", "2"}]}], "-", "1"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], "\[LessEqual]", "w",
            "\[LessEqual]", " ", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"w", ">", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], "}"}]}], "}"}], ",", "0"}],
      "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wini", "=", "0.001"}], ";", 
  RowBox[{"wfin", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"Gamma1", "[", "w", "]"}], "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"Gamma2", "[", "w", "]"}], "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"Gamma3", "[", "w", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "wini", ",", "wfin"}], "}"}], ",", 
     RowBox[{"Evaluate", "@", "opts1"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "1000"}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", "100"}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Im", "[", 
        RowBox[{"Gamma1", "[", "w", "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"Gamma2", "[", "w", "]"}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"Gamma3", "[", "w", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "wini", ",", "wfin"}], "}"}], ",", 
     RowBox[{"Evaluate", "@", "opts2"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "1000"}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", "100"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl12", "=", 
   RowBox[{"Overlay", "[", 
    RowBox[{"{", 
     RowBox[{"pl1", ",", "pl2"}], "}"}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"pl10", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Gamma1", "[", "w", "]"}], ",", 
        RowBox[{"Re", "[", 
         RowBox[{"Gamma2", "[", "w", "]"}], "]"}], ",", 
        RowBox[{"Re", "[", 
         RowBox[{"Gamma3", "[", "w", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", "wini", ",", "wfin"}], "}"}], ",", 
      RowBox[{"Evaluate", "@", "opts1"}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "1000"}], ",", 
      RowBox[{"PlotRangePadding", "\[Rule]", "0"}]}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"pl10", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"ReImPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Gamma2", "[", "w", "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", "wini", ",", "wfin"}], "}"}], ",", 
        RowBox[{"Evaluate", "@", "opts1"}], ",", 
        RowBox[{"PlotPoints", "\[Rule]", "1000"}], ",", 
        RowBox[{"PlotRangePadding", "\[Rule]", "0"}]}], "]"}], 
      "\[IndentingNewLine]", "pl10"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ReImPlot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Re", "[", 
           RowBox[{"Gamma2", "[", "w", "]"}], "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", "wini", ",", "wfin"}], "}"}], ",", 
         RowBox[{"Evaluate", "@", "opts1"}], ",", 
         RowBox[{"PlotPoints", "\[Rule]", "1000"}], ",", 
         RowBox[{"PlotRangePadding", "\[Rule]", "0"}]}], "]"}], 
       "\[IndentingNewLine]", "pl10"}], "=", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Re", "[", 
          RowBox[{"Gamma3", "[", "w", "]"}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", "wini", ",", "wfin"}], "}"}], ",", 
        RowBox[{"Evaluate", "@", "opts1"}], ",", 
        RowBox[{"PlotPoints", "\[Rule]", "1000"}], ",", 
        RowBox[{"PlotRangePadding", "\[Rule]", "0"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<TransitionPoint_rates.png\>\"", ",", "pl12"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<TransitionPoint_rates.pdf\>\"", ",", "pl12"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.818120111931363*^9, 3.8181201121876783`*^9}, {
  3.818120190331977*^9, 3.818120190635167*^9}, {3.8181202858558545`*^9, 
  3.818120349915761*^9}, {3.8181203985104103`*^9, 3.8181204233819814`*^9}, {
  3.818120466463915*^9, 3.8181204709110374`*^9}, {3.8181205058706684`*^9, 
  3.8181205570878735`*^9}, {3.8181206073750963`*^9, 3.8181206185582266`*^9}, {
  3.818126743558852*^9, 3.818126827925562*^9}, {3.818126862919656*^9, 
  3.818126868311259*^9}, {3.8181268995283737`*^9, 3.8181270290321293`*^9}, {
  3.818127061736789*^9, 3.8181271626293488`*^9}, {3.8181272476248665`*^9, 
  3.818127255654429*^9}, {3.81830449262315*^9, 3.8183045483673363`*^9}, {
  3.8190744576109867`*^9, 3.819074480729245*^9}},
 CellLabel->
  "In[826]:=",ExpressionUUID->"8539c3d0-10a6-41bb-bad1-9b3ef142e23a"],

Cell[BoxData[
 OverlayBox[{
  TagBox[
   GraphicsBox[{{{{{}, {}, 
        TagBox[
         {RGBColor[0., 0., 0.], Thickness[Large], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV2Hc8lW0YB3CVrJCKSnmlRSQaZuJXGio0hVDZSkIkUdIQQoqIUpIRJRkl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           "]], LineBox[CompressedData["
1:eJxN0Xk01OsfB3Ay9kiKSlRSQqKQyhJNDVJSWVooZUsqSzXWrImS7ESMfbqV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           "]]},
         Annotation[#, "Charting`Private`Tag$142059#1"]& ], 
        TagBox[
         {RGBColor[
          0.5411764705882353, 0.7137254901960784, 0.027450980392156862`], 
          Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwV13c81d8fB3AiIrSI0s9KlIyGEcqrVCgjJITKJgmhjDJKRmaUVBpKw0iU
7JG9x7Wu+jasVFT63HtLQvU79y+P5+Nen3s+57zXkXb0NndZwMHB0cXJwcH+
G+reO27iaIqBeo0oDg4KS8R/6VvdM0XwkEEs2xmd4jnHhk2RlOeeyHb9Fhcv
n6Nm6Ls6eI3tRX9+TSfbmEPRwSuL7ZTk/y0aMLfACcWoLrbX7tH1eJdsARuV
pD62X0y7dozTLBBp/PgV24O2BZenTQ7hux/PGNtr5HavEjO0xG/nsBm2H5e7
K9jutgb15rAcJ/G2kwnxThes0Wdnq8h2m+TzqRO11ugZOLGF7a8X556fw2HU
V1fosL3lQKL2HW0byMyJWLNdOVZoNLLVDjKrChPYdo8KK9m63B6KLsncC4hV
Qx8mHVW1h6GCiiDb/063u12ytAdr6r0I29dcRMWGbtrjou5pebbr9+QHxq51
gPDKEEO2JbiGNEdUHfFNfeYa2/1hOpWJVs5YEnhbm4u9nwHOV8uCnHGv7IIe
2ye8Yz0/pDvjr1OwGdsLjtHXaA074/zBDDe2VXS8QsbdXXDMqPkq27Hzt3W2
B7tCvjCcyTaC/tRM3HKHTPz9Cm7inbM5P2mV7mi7/r2Zbd2z1gqlb92hkm7U
z/aekMIrUWuOo8dY/Rvb+88fd1176zheprRILiS2vDSw+Ei6B24XfY5m2+tG
niXthie8JUWdeYi73yqfsTX0gYayktEi4o7y4Z9/bXzQHCJjx3bb9ZTT9z18
0LtY3pPtJotp/4lLPuBcfjSe7eqOKr+AFh+8uhPRyfbTSqNTV/aewqP8J+Z8
xPG3PDzb4YuivjPu/Oz12T1y1Fb1h1/Tl1oB4kt8o2pb9vrj1jOHQbZbiv/H
t8HSH4qpE1/Z1l+Wmr8y0B8xDipiguz3bYqYZ1T4Y/Z7ijfbOpscrmXtPo12
Zpm0EPFW7jVtIgfPwMk1+soSdvw9Sd5MnQrEsdPSecuJn8t4JW9yO4fUysUa
q9jvrzo0cd86HFGtnu7SxF94T6jn+F1A+i2rFAXi417ehgEeFyHkQpdQJV5e
ldfzNC4K774oJYNY8q6z1JOYGCxZEq1vSEzbFLb60dlY/PLeU2bF3o+cvkj+
G/EY7R42diWeKskoU01JxMHOf1/8ifPoB/M/2FxG3MC2oUhitQ2XrPLckjEe
nHIvjX1ejbNj1o4puKEWsTmbuOoQX7am7xWc97A8VMW2ioX5H++rGG4zXt9D
3PdHW3X6QiokPb7VfmLnR+bAiW+Xr6Fw53Hhf+x4uJIb3RyfhsDI9tcinBR4
AiTe0m9fx+faIw9ViN0edAq33rqB6TPbGw2I07OVM8uu3YSNYL29I/GH+4oe
Qw/TscO+fGcY8ftxV5HP92+B95yGVjrx1Bqd3+uKbuPqc+fccuKejc1bHOvu
YN+GkSf/EbtcjDc9X3UXFaUpcb+Jo90D+iZdM5AjuVlmzQJSTwqbfHg+ZuDR
C5eAHcTtk1Pb7jnew0h8ruQx4m/pLrfpE/fgrzdUfZH406lZvz9u97E8vXgk
i/hr7buP1dR9KHHaqvQQt6kPtZ/yyQSfXfPIL+LktLI3md8yUWge1SPBRcHJ
dzTa5/QDuIQLKe4nFvTd8Ej5xwOMrBvK9yOu+1JtHx3yEIki8n33iB3MlPSO
cT/CY/mL+2jEr96U3V5/4RGYu/7lzhPbDF9Njud/DN59CpQSN4UivsRfI5ce
A+9Pch4h/i1hH1PMk4WDIxXy8cQGT8OL1iVmof1Oq08NsY/jS4sogWwcPzq/
n0l8/7LR5fOp2bj79HzIhoUk33KeT8+J5+Dt3Yg39sTPJ9S73W7kwL33Z3wq
8bP7fHu8pHNx+Nmm/7qJL4XPKrhm5AI7U215eSh4vtJ8OrPhCTYIW+XvId62
xtyO/9kTLA/wXXWB+N3FmHOCKnnIP6oRVEkc7yaomVuSB5PA9dQ8sbB3gZuW
xlOUiq7aocVLIdJRsdbgxVOAscQhgJiTNl3M0M6H2+svQ+XElo5DEvHl+Zib
t/w1S2yrEZc8LF0APfmT93YtohC+dUW2lksBaFsCtGKIl+nmBAk+KEDe9mLF
duLHCe7XlT4XgApaMiPMRyHni5pPk/wzXHoRO29DfO+l9zsJ12fgrOzPzyC+
Q6Ndb8h+hhDcOv+NmPfHTsGxz8/gpSNros5P4bTFq24TpecQ0zbzjSI2bQ41
3HryOXTXFPj0EksWJNsN5j6H5NqTiyQWU/gx0F7R8p187kDXOUWsJiTSv0Wl
EJwhXEtriM9GRGpN+hXC5vLR8pUCFIq9HNUdSgpxUK5F9CTxEU+TL6bThVjw
y6urmpj/scNUgtYLrHxwJEtMkPTTHxE5u4Nf4Cm/W/lJ4s0ly+dLS18g84D2
jjriPSUt6WfnX4CLN0hRUohCQ2vCj2LtIrCixFcEEO9bFZyO8CKYn3K7P0hc
/753MLq+CFqFhlUaSyhkF2t1GiwoxkTEo/gU4qvtrUut9IqBPnGzaeKvTDfB
95HFELihlmWxlMTDZd+7sg3FKFbeq/+cONbjQVgpbwlWf2DKrVpG4tVqXKxR
rwSB1kusgokFzhtzSMaV4GsCF8848faqhgxGG/HZydF9yynYe2fRI/hKEVG2
hplHHHu00MbJuBS2v+md4isoSNl3plXElyLXb+RKBHHlHaG1Dj2lCO8OdP1J
bHSwcneTcBmMAs/FuAqT910d9L8HB8vwQr/cpIfYUOLI3u60MrStnffVE6FQ
pmoq5zdYhn6x1WJFxGtq82/RRcph5jrZKLOSwsVYdYfow+UQtTwmk0582LXj
fcH1cqQay5ULiJL+EXYpR/5dOUbseXZfIl4gVLj4qFQFaus0WNxiFHbkf1kn
eKwCJtyp14KIQxMME/kyKyB8sS7sN/HG0PL80NEKqDWVa/iuIvmUayq5S74S
sllSwdPEFw8clK33qIRf+NeuoNUU0ha6jFZlV6JTNTrrJ3HBzO2phVOV8IqU
dQ4RJ/H2d7ywSakKtUf3hf0hzg+6KaTvWYWVWgaO59ZQUN5ypkS4oAoqqmtD
ef9HYdUf+1W236tg3jeWH0vMv9CvdWprNWy2iDuulqDw/QJDSDegGl9mJ/9k
Ee9aESYoVFwNmdfCTiqSFK4Pb7WRn61G/+TeB3XEtjW/jpVpvsSVH/oxxlIU
VqxcP8cf+BJndPoWDRL3ZIV9yK54ibDe/TUnpSnMGX+Mqp19iapE3a45YhGx
cu0rkjVYwxQ/miZD6m1KzNILqIH/gaE1Cmsp5OoLFtCO1sDqSLBDBfGZ9IfT
jeE1+BNuFGUjSyEgsPFGQEYNWVdAHEU8x5oZ666rgSXP4+qr6ygE5YzORH+o
gaCX0m0NOQpKkwc95rlq4Vitzt9D7Nzy6oKoXC2OVi3nC5In61UZ/zW1txaP
GkxPiq4n8d77WEPOpRZ2PFkKL4hlVoRKcEfXQoBP/N2xDWTeevfG4c6jWuR9
FcnkVKAwvtfYaKilFhtahQueE1+Y8OcMn6wFp5OcjuNGCodWyq54x1eHhQft
Y3kVyfuNfGwf3liHPp6PUZXEGuqbRzIM6/DJsmSlmxIFvQ1Jt3m96qAtvemJ
tDKFA1aZsl1JdcizNM/7jzhJCIvM8uvQfDdkIkaFgpnzVEpwTx32uG2+ob+J
5MPudcH2jDqUHMm2miPefmS54qOl9Sj32rshbzPpByIrIlO21GOJ/PQb7y2k
Hlmla2mb16N00+s98lspxGlopMX610N/XnPiO/EL80vVmtfq0Wj0ubNYlZz3
L0fdh0X1EGtWFfBVI/VQ0/RkyWA9bKtuz+qok/znafwR+Ys8b8FuYQ4NMi8L
UnovVjbghmjAspfEhc+Vd17a1oArSZu3Xt5G8mXkR+pq6wakSKxYe0iTzJtP
u1LMgxugkZmWpqhF+kvJUZvJ9Aa83GMktUCb3D8MzoTqVDQgQalMpJ34SuC9
fZrvGuApt1Dg8XbS3zdbnKLmG3Bd20DnzA6SX5dW7zSRbMQ7hibdWofd39Je
L97ViJu/cj01Qc53W3p3pH0j5u92vRbYSfaX+dzz0YVGfDeTU/lBvEXd3DXi
fiMG2i6v79pF5sMXjxVqahvh1LW34qEuyZ+epdcyxxoRhO7S5N0U9gZyHt3N
1YTRE1o/vPeQ969a2HlpXRPyn9nzOO2lwNhew7NJvwmdD+snDupRmN274HaK
axPO2NHuqutTiPpm9V96TBMkZO6UKhuQ+iqh5u+Q1YTInyleYvsoLIxteRXV
3ISmvMbYf8R7rnp/MJ9ows9dQtfm95N6J3/H6M2iZrjYrOidNCTnfXjYln9j
M7aEyJ/6bkRhSDin+ef+ZmTv3sM3bkzud4sV/u70aEb1xvVTgybkfO5WvdkS
34znS/e3jRwg/aHqlchIbjOc9XcqvzWlMBPE+0utqxl83yiuKTMKVqe+3p/8
3oyV5kluf8xJ/2BY59ouacEQ/fub+YMUuJa9tvHb3ALz5CcOwodIvJYNu+qb
taDk3LdKcUsKN27d2XHWpwXGUlkqUlYkPyV8Kg6ltOC4zlaLHdZkPtzQmvr1
WQvWODkO7DtM4XOvmqhCfwtsFUQSvG0ouJZYOzX/bMH1k0OZKbYUVq/jEpAW
acXHYlbaAzvye5trbaU1WrHSgelNO0LmpSaeRe8tiZf+GZ88Subx2WO2u4Ja
kXTwW4ekPal3x72DuNNbkcqx8a+ZA4VSB54fEeWtUK2t0fd1JPVvpkAk520r
xpT+K89zIvdJsbEr8fOtOOnMwz3oTOYLv/a3XeJtOPPs7/I/Lux+39xRsqMN
Bk65C+FGYWJq/6ojR9rw20xcz8ud7OeSUYHssDbM/z3KXX6czEueKu0W99qQ
wuJ6v+AEue+ZcX+srGlDVbjz6W2epP8MfH3cPtoGJ33eQ3EnSfyM2DVdW9CO
fVxKuW1eZP83ROTXSreDxWOcyOND5tOlVbiyux3fZHSj7E+R/AwPVZR2aodu
1XmHR74UtBIP1hyKbEdsh8Acvz+Zl9YVFOg9bMeyJbxKtqcpzP+qO5HW0A69
I1K9j8+Q/uU+0Zn4sR0OWf8tFQ4k+e+YFq/L04FdTjeNTgRRSJyzZt5a34Gx
tqrB0WCSX900Gav9HTAeFtWxOkfm9Y20/M7jHeBG+XxRCPl9+bGxybgOcPiN
zqqFkftLboh/Q24HbKWMODLCKWif6Or+09aBhOFJHZ4LxK1bet997UAwo64g
MYKCb4HE5mCBTiwVeBDOEUn6rbqERpVyJ7YpjBinRpF4n+7jtTftRBavZptc
DIXWncvUXnp3QqKFTmVcoqC+wZGvMbkTY2YjUoij8Pqmllb0s07YLxXNbIwn
/Ue/VS2b1okKP8gaJFK4lnLi1SlmJzb33H75PYnst2vq4PSyLii0TrFCkyk0
vu4NkVHtgkTUD1nVKxT6B9LC+S26UL2vMJl2leyfwAoTc78uKM9kf3S/Ru6T
o/fqdqZ2YXfUNfv118n6d5Ve+fKiCwaKq8y6bpD5X2d08Y7BLvyeemF3K530
+zN1JlMzXZimPMZdb1OQ3aYwZSvWjQ23zi0XvUvmm+sPVX20uiHmlJRJZbDv
/1mDO226Efypyzf/Ptmvhw57TwV1o+TDa+bxBxT+565sY5DejRuG5+UPPKLw
t/BC+5vyboQ/96sRy6LgeGdyTORdNzjrBeWEcijU1C9qzv/bjdiZ3Il/uRQU
NK24uJbQMH369vqBPDLvDhWe4ZSiwabG+slgPnnf/RZi71VokE0f0Kp6Rupj
ZKig0C4alvJz6fYUkv9/x/X5mxkNO14ezB0pIvP87w4q14GGxDa7df0l5H4y
Lmlc5UvDUJx9yXQZOb/U4sEnF2g4rsc5OltBIdMpS98ohYaW1juhs1Ukvzlk
FyOThj8/9g1trKHg7zg2v6SQhiVWFX076sjzrijqqjbQkKN2mHGhgcLICM1z
0QANn66Luzc0kfr8o7Sx/AMN0jzONuMtpN8PKvjW/CSfL31oo91O5qvQYaMH
C3ugNvXX1KeTzGu6DIFtIj3YpVOYmtFNvk+Pk5KU64HleMZ73l4KMcoejh/U
eiAYLTJj1E9hiWXvr3m9HtKXS8ra6GS+1w2tYFn2YNO2jVXrXlOgGUY633Tt
AWf+jNi5N6R+y650uBrQA50QQTPB92SeqZuM84zuAT1/b0LwMIVJ5X3816/3
gGdMLVR2jMRD2QIvv+weWJ+e4WsfJ/WBl4NDqawHg6NPdY0+k/uUXPS4ZlsP
erNMygW+kPvBIvPfsv/14AK1B4+/UWAuCmS+nOgBVgxJ7qDI+b+SJzWyB+uf
Jn4WZlHw8hQvD+bvRX3PWYvGnxQquq/H3BTvhWbw6IeyGXL/Mz213UOxFwOi
6S65c2R9qQkSYtt7oVo+x+H/l9y3c7ZarDLuRcaDrLcRnAz0RfyvdMaOPO+b
uJQHNwOWisneG716kZ64QeMmLzHzmIBQWC8owWc1zfwMMM75DnYl9sKUtXxh
myADXXSh6dG7vTjNkVC2ahkDej+ndAfyezHEf/v4DmEGtDcrnA542QvnfTcE
j4gycGr791lPWi+2DNN+d65mQFdg5unO4V5cXOW5epkEA4dyY4vdGL3I+trc
kCXNwLhbYKbOgj6o7zB8p7OOgaUT2dWsZX34p7BC6+F6Bs5puijNy/Sh9G1J
nbMiAxEmzm2jW/rAb1hSwVJhgPd8tVGQbh98t34LDtvKQOeF+zJOB/vw8p6p
y3ENBpT3tcltdOpDXJ7hMyltBmjvz4bq+fdhMx91QgsMfE+OqVgW2YfEHgMr
i90MZPO9lqu42odzIoddNPUZeGhaOF7ysA+sBKVl0YYMbLfr6U0p6kPA+o3z
dw4wIKwRtKK2qQ+ujXzVshYMHFc5p3l3sA8+c+n1T6wZOPy1LsH2Ux8i7sym
zdsxEBd4Re3ETB+kKhf8qnVgwLr18eLDi/rBfUxkr4krA/c1RJunRftxVnhw
5RsPBpROL6V/Wt8P9ao9iz96M3AwwHhFybZ+iGwTdi/yZ6DCQPjB6339+O/H
QSf+YAYyNNRXP7Hpx4HtGmmuYQxIfUmvtvPoR8n7uLCLFxkYORlXbH+2H/ur
HU9ujWVAp6j6rW5cP7b39DhkJjEgttr4c//NflTGGW9ZlcrAVhMX/fLcfoT+
3rtJKZ2BCb3a/pCKfhhKVd77l8HAsNDjoqsdZH2Hfv8++5gBv3Raw6W3/agv
3nm1OI+c195DZcpf++HqrtX/p5CB/monTvk//VC6tMOVs4KBmvmigD8CA6jV
jlCtrWVgii9ll7zEAIYcCtaatDJwQ7WV4lAZgHv2tN1vGgNDa/d0leoMYFau
MfDYKwZcRw3+1R8YAD/v9J+nwwzEuCQfzTs2gHr5kZaKzwzI86hl6nkP4GZv
WM4XioFFZxy1t4YP4IZ/eMqGWQYu5vRx/k0aQMwqZz15LiZ2Pe0SX3NvAFou
Hn2Wgkyc7ZYVn3w2gJSm7vv9okyYFlUbXKsdwAkHd7/VMky4eYy2pvYOYDr3
y85BJSZWfdgX5Dc6gAYxmx0nNZkQUNI+94A1gH2PhF/U6zFx7kq0cyQ3nTx3
bXyTBRPR1aJn9wjTcTjxM1+XIxP9pZvHLdfR0Ta/31rXj4nKgKQQfTU6+vMv
T/JdZELawmDu0x46rvfsnlp7jYnmf7Edbw7RYTZ76tSGJ0ws8lnWkedCB79l
TlJ1PRM8z444MIlTml5Rig1McDOzp9Vd6TDlXnovnZjDX1e6hnjbsR4qqJGJ
mQC/M71udMwaxxzRamZiImxA6tdxOmSze6m2Nibakm6c3ulFx/KSTwkqvUy0
0Mb5I4m113fyZBM3LduS0UrcuHP7B5k+JuqutLWZe9PxonshTbSfifK0OUkX
HzqO1QlF8NCZyLl7pO2SLx1fxzwlZ14zEZcvLdl3hg4fjlmlraNM/LPj8l8Z
QIfwPd7UUmI//vGWw8SHT/w8pzPGhK1Llu8wcc7KM/2GH5jYKK7S9C2QDu69
B5s8PzLRHrX95KKzdFwUs5lsmWRi8VGrih1hdKTpb1P7yWIibLHm0vPEESsj
0hN+MMEqXe3SQNx8KqJE7icTb1a8FzIMp+OZU9Qq22kmcludHa3P06H4z6Kp
Y4YJQzVfPr8IOtJPp7EG/pD1CyRYZUXTEd0ua3t1EQvLW+XXfSLu/HEtdzsf
C9cj65jrYugI9VNhjhM/+PsrIZM4Xn7UR3sxC9WUY8OdS3Qcd9fOZAqywOzf
tjk1jo7CHp+C1BUsBCb3/e0j1rU4aX9AmIV/xl4dy+Pp4NUQNuUXYUGgOdPt
MvF7rvyFF1eysK5M6E5cAh0Nj0MColexYH37A/+FJDoMFuqn9Euy8P5w2Ksa
4qmFE84PpVhwWbn60T/ioqVT3wKkWfBNOrAr5DIdLiLP9susZSH+fHlAYDId
URsGDyfIsfDS5fIHryt0lPXP5TYrsaAns/F5HrGk07YzZcosdLxvDPtK/FtL
uCtPhYVXVnOrPa7ScWfr//zvbCbvt8/VzCWVxPPUfeqeGgtyyturbdPomEse
e2Sgw8LksnWv7xI/LHkxHw0W8n4K/hgjPq3/MaJjJwuqVUMbPK/TYR4mJe26
mwVdo4jUczfoWLcx/8GYAQs8mzwLaojv/H5+1mI/C60rDrVz3yTxmRct0WnI
gukbOc4E4mTP51WDJiwc8WjzvJ1O1nO6/pTTIRakTAqjR4gp4/yotVYsfNh8
6/66W3TIDDhpM6xZ8Ph98lUe8XpmSk65HQvK7yxZDOKkrNUXy46ywKiBkPpt
8nvb1Kw77Mn5xSzbU008wXqwaJsLC9s9Z48uuEOHkte/42lu5DwPjAXpERe7
ROwQ82ChbmvH1VjioZ+6bjWeLESJFuV3ET9enFCb5s3C/rnbbcvvkv2WG9iY
7cuC4FDUuCXxbHV6IPcZFmh13hzpxD6f0k3qgli4+shafIg4vWJYSjCUxEPs
LvW1GXSoiQX/1Yog+0Xpv7MjjgpJ6voRw8L/AbMtO/g=
           "]], LineBox[CompressedData["
1:eJwV13k4lG8XB3CJyF6hCGn5ZY1IlqQvbYTSXqQsSRFRkmxJCVEkZKlkjUKh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           "]], LineBox[CompressedData["
1:eJxN0Xk01OsfB3Ay9kiKSlRSQqKQyhJNDVJSWVooZUsqSzXWrImS7ESMfbqV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           "]]},
         Annotation[#, "Charting`Private`Tag$142059#2"]& ], 
        TagBox[
         {RGBColor[
          0.00784313725490196, 0.5098039215686274, 0.9294117647058824], 
          Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwV13c81d8fB3AtUShpSSmVlJSfXfHtVZRSFBIKhaxkZaaBSGQUkhEtolBG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           "]], LineBox[CompressedData["
1:eJwV13k4lG8XB3CJyF6hCGn5ZY1IlqQvbYTSXqQsSRFRkmxJCVEkZKlkjUKh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           "]], LineBox[CompressedData["
1:eJxN0Xk01OsfB3Ay9kiKSlRSQqKQyhJNDVJSWVooZUsqSzXWrImS7ESMfbqV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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$142059#3"]& ], {}}, {{}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {}}, InsetBox[
      TemplateBox[{GraphicsBox[{
          Thickness[0.029455081001472757`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYCYvldC/al6sk7GGitFL7QourQG9Htz/hB1sHn
BLvt7KtaDhJNMlMMLn+3R+frg9SraDk88HuZ8Hf+bzi/D6R/A4sDjL/Na4PF
nJ8sDnMWKe/881wTzk9NAwI2BN8YBC5LwPlgcwTE4ea1KrCrnpkiBrcPxoe5
B51vAjZQFGJP2h/7qvs/bhl7i0LNY3OA8c+AQA8nnH+ge1+TyWMeOP8giL9Y
CM4XqZxUcpZFxAFmPowPs999zdHlDDOE4HyYeTA+WN9mHocdwVYR/9XF4fy1
Qjp86fck4HzpeXGapw004fyaTxsCsn9pws2Dha/6J5WXszoF4Hywe5aIwvkz
ZgKBpQyc/2Xfx63pZbIO56+GvdG/reEQ8PbyxxmKcvD4R08PAE9E2P4=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYtEer1csW9Qd/oMBtwOMP2cmEEjyObTw+q+f
oorg/3z7+oDlYlU4v5HlaL/hdFUH+xLH2tN3EPzXbbndRrMF4Hyw8fKKcH75
4W2uM3sVHZ4mLrxm0q/q8MA13nHWREUHU5u9QdMUEfyaTxsCsqtUHMI5xdqN
3ys4dNp47kpbpAzVrwA1VwmDzx8bcN+IXcFhrZAOX3ofgg9y9sxMZTjf6wS7
7exQFQfhykklZ0sQfJj7YXyY/xJCgtQXeKrA/Q8257gSnP9+0XqFsxaYfFj4
gv1xX8mhN6Lbn9GAx+FFlva36bYqcH5m/ofWk18Q/BkT+KvMVqvC+RtUnzTP
41WH89HjDwBF18Zj
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp9w0ctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHTbo5S1mXGPgEPDE85JpMKuDzwl229lf9Rxu8N4WS/3G5/AfBObr
OritObqcIUIczp8JAp0KcH5CSJD6Ak1Vh+OHndZm7tNzMNBaKXxBRdOh2+sV
i8lBA4eM/A+tJ79ow+1/U7xV9Le2DpyfEnvHjdkCwd9i/uNQiheC/yRx4TWT
fB2HgjXdtzMuGDicvxr2Rr9ax2F/raxF+hEE/wwIzEHw9UHucNF38L84Mebf
YS2HGSB3S+o5rFd90jwvV8NBYuoVzoxHOhD3sqg56CrKf8kJ03HwAPm3QhnO
h/kXxm9RYFc9c0XGYeoE/iqz1ToOO4KtIv6rizvU/rYqOPdC1+EsyB08Qg4y
8+I0TwfoO3A78nnNWMnhcLhtefipRQYO10HhW8YEdz+MD/MfjA/zf3oaECxD
8GHxCwA63djS
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJzIGYC4h6vVywmH80dniQuvGayXsUBnR8hvv0iwztz
BwYQeKDiIDH1CmfGJdx8u8qIFaZ7EfxGlqP9htvNHeYsUt7557iKg8y8OM3T
G8wdLlwNe6O/W8Xhy85bXX9dzR3OgICMsoPqk+Z5Z1+ZOZQf3uY6s1YRIr4H
yl+rADG3wczhy76PW9PN5B2mTeCvMpM2cxCpnFRylkXa4Y50TaKRqJnDm7bc
bqNoWYeSraK/T/OZORiDQLMCxPxZpg4fFq1XOLtCCeK/OFOHmSBwUxninq8m
DlPaW6Muy6hC3C+O4P8HgflGcP7i+/v45lw2dAjnFGs3jleE88Hq9ivA+WDz
OxUc6n9bFZx7geAvf+Gh9/8jgv88S/vbdF4jDP7e/Jq3M6cqQMPJyEEY5N8n
UH6MEdR+JYeCNd23MxSMHVwmNAuldSk7HG5bHn7qE4IP8z+MnxJ7x435hqlD
b0S3P+MGeTjffc3R5Qw/pOB8cHh/E3c4CDLvEIwv5lAIsm+DqcPB7n1NJsxi
DmkgUGbqIL9rwb5UPmGHv99KH8wRNHVQ/6TycpYnF5xvV+JYe3oOO5w/Axz+
bBD3SZk6RKlGyJz7w+pgAo44BB+cfhIQ/BgFx4/JNVD7lTkh8TnPFKLvMw8k
/p6bQsJpjRAkXH+aQtLLERGHOlB8cJg5KIDcu07MYRkoPgTNIPovi0PS2wEz
ePjA0m8GyJ/TlCH+PWbu4AEOL2V4/gGnjzmY+QkAR7qAvw==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP19562uv1OtHQ5072syUZZwgPEr7v+4Zdwt7dAf
XKIyvd7a4U1bbrfRbFmHGAXHj8k21g4ilZNKzi6RdzAxBoLHVg7ua44uZ7BQ
dDh+2Gltpp2VwwPXeMdZExUdToD45yzh/Ajx7RcZzlnA+YVrum9nFFg4gIwx
FlZw8Ls4MeZfsIXDfpB7nOUd1J40zzvLZeHQG9Htz/hBxuG60CfH82wWDjUg
952WhPNh7ofxq0Dy3GIOZ0CAx8KhXYFd9cwVIYeTIPfkWTiof1J5OctTwGGj
Xt5ixjMWDjIbxeYzPeB2EJ96hTMjydKBx5HPa8ZKLrj7Yfz/IKBvBeeXbBX9
ffqelYN9iWPt6TncDvpaK4UvuFg7tILs+yIAUd9v7bBWSIcv3U4YHr7gcBMW
c0APf4l5cZqnH1hBwrcFjb9EDM7XALn/pLADj//6KaknrByC317+OINRCBK+
86wcvuz7uDU9jNfhz7fSB3MErSD2FfPA/QPja7zl3WfQieCDw+uPhcMN3tti
qWW8DsteeOj9vwiNL0EhB8emR8dn7LZwCAHZ91AYzgf7754YnA9zP4wPds82
KTgfFp8w88H8DXJw+/ljA+4bfVdwsAepn20JCUd5RHqC8Zfc38c3R9gKzgfT
860cnCc0C6XdUoCHD9j9F+Xg4Xcf7B9ZOF9+14J9qeukMMIfAGvvaX8=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iNty8NPHbJ3mAkCnQoOMP6HResVzkYoOeyt
lbVIX2LvsEH1SfM8X1WHGSB1P+0c/n4rfTBHUMPB5wS77WxXOwcWzi755Hda
DlMm8FeZeds6nL8a9ka/WgeiXhPBf56l/W26LIJ/4rDT2kw+W4cniQuvmeQj
+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcVj6wkPvv6Otg//FiTH/Dms7mBgD
QbEdxPxoTYcI8e0XGeTsHc6AQI4qnB/OKdZu3K8A568V0uFLvyfuUAI09nSf
nUPJ8pIN/87zQ/Tp2DoUgvj9LHD7wfZsZobzl9xa/tiwGcHf7rXBYo4lgp+e
BgTLmOD+v857Wyy1jAkePjB+j9crFpNABN++6dHxGd52Dv5PPC+ZBnNC5B/a
OXze93FrepggxH019hD3GIvB4286yNxIaQf0+AUAUXDaPg==
             "]]}, 
           Thickness[0.029455081001472757`], StripOnInput -> False]}, {
         ImageSize -> {56.57922789539228, 27.23118306351183}, 
          ImageSize -> {33.94753673723537, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {34., 17.}, 
          PlotRange -> {{0., 33.949999999999996`}, {0., 16.34}}, AspectRatio -> 
          Automatic}],GraphicsBox[{
          Thickness[0.029455081001472757`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYCYvldC/al6sk7GGitFL7QourQG9Htz/hB1sHn
BLvt7KtaDhJNMlMMLn+3R+frg9SraDk88HuZ8Hf+bzi/D6R/A4sDjL/Na4PF
nJ8sDnMWKe/881wTzk9NAwI2BN8YBC5LwPlgcwTE4ea1KrCrnpkiBrcPxoe5
B51vAjZQFGJP2h/7qvs/bhl7i0LNY3OA8c+AQA8nnH+ge1+TyWMeOP8giL9Y
CM4XqZxUcpZFxAFmPowPs999zdHlDDOE4HyYeTA+WN9mHocdwVYR/9XF4fy1
Qjp86fck4HzpeXGapw004fyaTxsCsn9pws2Dha/6J5WXszoF4Hywe5aIwvkz
ZgKBpQyc/2Xfx63pZbIO56+GvdG/reEQ8PbyxxmKcvD4R08PAE9E2P4=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYmbOLvlkPQ2H/ohuf8YNwg4ndu3oZdugDuf7
XZwY82+xuoP8rgX7UvmEHX69fX3Aslnd4cu+j1vTywQdAm5J1yQGqTtEq0bI
nLsj4FDzaUNAtpW6w+u23G6j2QIOBlorhS+wqMH5viDzDqvC+f9B4L0SnJ+Z
/6H1pIiqQwzIvBoRBx1F+S85YaoQ+76JODyKEN9+kUHN4WD3viYTZjEHialX
ODOc1BxaFdhVz5SIOZw67LQ2007dQbhyUslZFwkHmP9EQHwWKTh/R7BVxP/n
MnD+h0XrFc5GKDg0shztN5yu5vDANd5x1kRFhwtXw97oz1aB87ttPHelbVKC
88F0oaJDOKdYu7G8Apxfc//HLeNsWTg/Ahw+0hD/8is5HAC5f7E0xF4PBH+t
kA5f+jwE/wwIyChDwkNGBs4HmxsoC+fPmQkEP+UcVnx7WXEmQAnOB9snj+Cn
pwHBNCWHvfk1b2cuVXAQiA24b7Rc2aEa5F5uRQcmUHjkqcD5Db+tCs69UIXz
XxVvFf29GhreU+ThfFh4wvgzwUASml5UHfpA6clA3KETFH6LlCHxGSYM5Ss6
8Djyec3I5IOH13Xe22Kp23jhfLD6aQg+2F//uR12ODQ9Or5DHc5HT88AiPJE
zg==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp9w0ctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHTbo5S1mXGPgEPDE85JpMKuDzwl229lf9Rxu8N4WS/3G5/AfBObr
OritObqcIUIczp8JAp0KcH5CSJD6Ak1Vh+OHndZm7tNzMNBaKXxBRdOh2+sV
i8lBA4eM/A+tJ79ow+1/U7xV9Le2DpyfEnvHjdkCwd9i/uNQiheC/yRx4TWT
fB2HgjXdtzMuGDicvxr2Rr9ax2F/raxF+hEE/wwIzEHw9UHucNF38L84Mebf
YS2HGSB3S+o5rFd90jwvV8NBYuoVzoxHOhD3sqg56CrKf8kJ03HwAPm3QhnO
h/kXxm9RYFc9c0XGYeoE/iqz1ToOO4KtIv6rizvU/rYqOPdC1+EsyB08Qg4y
8+I0TwfoO3A78nnNWMnhcLhtefipRQYO10HhW8YEdz+MD/MfjA/zf3oaECxD
8GHxCwA63djS
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJzIGYC4h6vVywmH80dniQuvGayXsUBnR8hvv0iwztz
BwYQeKDiIDH1CmfGJdx8u8qIFaZ7EfxGlqP9htvNHeYsUt7557iKg8y8OM3T
G8wdLlwNe6O/W8Xhy85bXX9dzR3OgICMsoPqk+Z5Z1+ZOZQf3uY6s1YRIr4H
yl+rADG3wczhy76PW9PN5B2mTeCvMpM2cxCpnFRylkXa4Y50TaKRqJnDm7bc
bqNoWYeSraK/T/OZORiDQLMCxPxZpg4fFq1XOLtCCeK/OFOHmSBwUxninq8m
DlPaW6Muy6hC3C+O4P8HgflGcP7i+/v45lw2dAjnFGs3jleE88Hq9ivA+WDz
OxUc6n9bFZx7geAvf+Gh9/8jgv88S/vbdF4jDP7e/Jq3M6cqQMPJyEEY5N8n
UH6MEdR+JYeCNd23MxSMHVwmNAuldSk7HG5bHn7qE4IP8z+MnxJ7x435hqlD
b0S3P+MGeTjffc3R5Qw/pOB8cHh/E3c4CDLvEIwv5lAIsm+DqcPB7n1NJsxi
DmkgUGbqIL9rwb5UPmGHv99KH8wRNHVQ/6TycpYnF5xvV+JYe3oOO5w/Axz+
bBD3SZk6RKlGyJz7w+pgAo44BB+cfhIQ/BgFx4/JNVD7lTkh8TnPFKLvMw8k
/p6bQsJpjRAkXH+aQtLLERGHOlB8cJg5KIDcu07MYRkoPgTNIPovi0PS2wEz
ePjA0m8GyJ/TlCH+PWbu4AEOL2V4/gGnjzmY+QkAR7qAvw==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP19562uv1OtHQ5072syUZZwgPEr7v+4Zdwt7dAf
XKIyvd7a4U1bbrfRbFmHGAXHj8k21g4ilZNKzi6RdzAxBoLHVg7ua44uZ7BQ
dDh+2Gltpp2VwwPXeMdZExUdToD45yzh/Ajx7RcZzlnA+YVrum9nFFg4gIwx
FlZw8Ls4MeZfsIXDfpB7nOUd1J40zzvLZeHQG9Htz/hBxuG60CfH82wWDjUg
952WhPNh7ofxq0Dy3GIOZ0CAx8KhXYFd9cwVIYeTIPfkWTiof1J5OctTwGGj
Xt5ixjMWDjIbxeYzPeB2EJ96hTMjydKBx5HPa8ZKLrj7Yfz/IKBvBeeXbBX9
ffqelYN9iWPt6TncDvpaK4UvuFg7tILs+yIAUd9v7bBWSIcv3U4YHr7gcBMW
c0APf4l5cZqnH1hBwrcFjb9EDM7XALn/pLADj//6KaknrByC317+OINRCBK+
86wcvuz7uDU9jNfhz7fSB3MErSD2FfPA/QPja7zl3WfQieCDw+uPhcMN3tti
qWW8DsteeOj9vwiNL0EhB8emR8dn7LZwCAHZ91AYzgf7754YnA9zP4wPds82
KTgfFp8w88H8DXJw+/ljA+4bfVdwsAepn20JCUd5RHqC8Zfc38c3R9gKzgfT
860cnCc0C6XdUoCHD9j9F+Xg4Xcf7B9ZOF9+14J9qeukMMIfAGvvaX8=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iNty8NPHbJ3mAkCnQoOMP6HResVzkYoOeyt
lbVIX2LvsEH1SfM8X1WHGSB1P+0c/n4rfTBHUMPB5wS77WxXOwcWzi755Hda
DlMm8FeZeds6nL8a9ka/WgeiXhPBf56l/W26LIJ/4rDT2kw+W4cniQuvmeQj
+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcVj6wkPvv6Otg//FiTH/Dms7mBgD
QbEdxPxoTYcI8e0XGeTsHc6AQI4qnB/OKdZu3K8A568V0uFLvyfuUAI09nSf
nUPJ8pIN/87zQ/Tp2DoUgvj9LHD7wfZsZobzl9xa/tiwGcHf7rXBYo4lgp+e
BgTLmOD+v857Wyy1jAkePjB+j9crFpNABN++6dHxGd52Dv5PPC+ZBnNC5B/a
OXze93FrepggxH019hD3GIvB4286yNxIaQf0+AUAUXDaPg==
             "]]}, 
           Thickness[0.029455081001472757`], StripOnInput -> False]}, {
         ImageSize -> {56.57922789539228, 27.23118306351183}, 
          ImageSize -> {33.94753673723537, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {34., 17.}, 
          PlotRange -> {{0., 33.949999999999996`}, {0., 16.34}}, AspectRatio -> 
          Automatic}],GraphicsBox[{
          Thickness[0.029455081001472757`], 
          StyleBox[{
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYCYvldC/al6sk7GGitFL7QourQG9Htz/hB1sHn
BLvt7KtaDhJNMlMMLn+3R+frg9SraDk88HuZ8Hf+bzi/D6R/A4sDjL/Na4PF
nJ8sDnMWKe/881wTzk9NAwI2BN8YBC5LwPlgcwTE4ea1KrCrnpkiBrcPxoe5
B51vAjZQFGJP2h/7qvs/bhl7i0LNY3OA8c+AQA8nnH+ge1+TyWMeOP8giL9Y
CM4XqZxUcpZFxAFmPowPs999zdHlDDOE4HyYeTA+WN9mHocdwVYR/9XF4fy1
Qjp86fck4HzpeXGapw004fyaTxsCsn9pws2Dha/6J5WXszoF4Hywe5aIwvkz
ZgKBpQyc/2Xfx63pZbIO56+GvdG/reEQ8PbyxxmKcvD4R08PAE9E2P4=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYCYiNjIAjWcOiP6PZnLBB2gPFNQLSwmENqGhC4
qTtEq0bInKuRcPDYXytrsVzVoQ+k3kDSoeG3VcG5F2oO7QrsqmdEpBx2ODQ9
On5D3WGNkA5fup0MnL8j2Cri/3E5OH8mCKxUcNhi/uNQSpaawwPXeMdZExUd
fC9OjPl3WAXO/w8C/MpwPtg9xxQd9ubXvJ25VAHOD3l7+eOMh3JwfivIPVtk
HU6fAQIdJYh+Q1mHdJD8NAT/jqbsmv/CynA+2NxUZQeRykklZ58g+GD5i3Jw
/lqQ//7JO4CCyfixkoP7mqPLGSwUIP7qVHJQvvYomMFGAWKOiTKEL6PowMTZ
JZ+cpwJRr6Ho0MBytN9wO4JvarM3aJqiKpyvoyj/JSdMzYE/NuC+ETuCDwtP
GF9+14J9qX0yDo8ixLdffKDqMAPkDktpeHx92fdxa/o2KYcNqk+a5+mqOrxp
y+022i3pcGLXjl62CyoOFfd/3DJeLengAbL3hrKD+ieVl7M6JR1cJjQLpXUp
OwSDwrdREuK/TGUIXYngg9ODAIIPDp95EhC6D8EHh9dlBF92+QsPvfkqcD7M
/TD+q+Ktor9XqzmkgeNVDM6HpVcY/0Xt4+zzb/gcZkzgrzLrVnXwf+J5yXQy
DyQdb1aB82H2w/idNp670hYpOXwFhc81Xmh6UHJ4DQqf2QKQ9LIMwQfHI4+y
w2eQ+jBBOP9g974mk2QhOB8cP+nCEH+sU3I4AJJXFoGnRxgfLL9PEc4HSZ/x
UYTE/wxhOB/s7mAhON++xLH29Bw+iH1vlBx4HPm8ZqzkcrhwNeyN/m4VOB+S
39TgfFj+Bseno4ADev4HAC8Epqc=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp9w0ctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHTbo5S1mXGPgEPDE85JpMKuDzwl229lf9Rxu8N4WS/3G5/AfBObr
OritObqcIUIczp8JAp0KcH5CSJD6Ak1Vh+OHndZm7tNzMNBaKXxBRdOh2+sV
i8lBA4eM/A+tJ79ow+1/U7xV9Le2DpyfEnvHjdkCwd9i/uNQiheC/yRx4TWT
fB2HgjXdtzMuGDicvxr2Rr9ax2F/raxF+hEE/wwIzEHw9UHucNF38L84Mebf
YS2HGSB3S+o5rFd90jwvV8NBYuoVzoxHOhD3sqg56CrKf8kJ03HwAPm3QhnO
h/kXxm9RYFc9c0XGYeoE/iqz1ToOO4KtIv6rizvU/rYqOPdC1+EsyB08Qg4y
8+I0TwfoO3A78nnNWMnhcLhtefipRQYO10HhW8YEdz+MD/MfjA/zf3oaECxD
8GHxCwA63djS
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJzIGYC4h6vVywmH80dniQuvGayXsUBnR8hvv0iwztz
BwYQeKDiIDH1CmfGJdx8u8qIFaZ7EfxGlqP9htvNHeYsUt7557iKg8y8OM3T
G8wdLlwNe6O/W8Xhy85bXX9dzR3OgICMsoPqk+Z5Z1+ZOZQf3uY6s1YRIr4H
yl+rADG3wczhy76PW9PN5B2mTeCvMpM2cxCpnFRylkXa4Y50TaKRqJnDm7bc
bqNoWYeSraK/T/OZORiDQLMCxPxZpg4fFq1XOLtCCeK/OFOHmSBwUxninq8m
DlPaW6Muy6hC3C+O4P8HgflGcP7i+/v45lw2dAjnFGs3jleE88Hq9ivA+WDz
OxUc6n9bFZx7geAvf+Gh9/8jgv88S/vbdF4jDP7e/Jq3M6cqQMPJyEEY5N8n
UH6MEdR+JYeCNd23MxSMHVwmNAuldSk7HG5bHn7qE4IP8z+MnxJ7x435hqlD
b0S3P+MGeTjffc3R5Qw/pOB8cHh/E3c4CDLvEIwv5lAIsm+DqcPB7n1NJsxi
DmkgUGbqIL9rwb5UPmGHv99KH8wRNHVQ/6TycpYnF5xvV+JYe3oOO5w/Axz+
bBD3SZk6RKlGyJz7w+pgAo44BB+cfhIQ/BgFx4/JNVD7lTkh8TnPFKLvMw8k
/p6bQsJpjRAkXH+aQtLLERGHOlB8cJg5KIDcu07MYRkoPgTNIPovi0PS2wEz
ePjA0m8GyJ/TlCH+PWbu4AEOL2V4/gGnjzmY+QkAR7qAvw==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP19562uv1OtHQ5072syUZZwgPEr7v+4Zdwt7dAf
XKIyvd7a4U1bbrfRbFmHGAXHj8k21g4ilZNKzi6RdzAxBoLHVg7ua44uZ7BQ
dDh+2Gltpp2VwwPXeMdZExUdToD45yzh/Ajx7RcZzlnA+YVrum9nFFg4gIwx
FlZw8Ls4MeZfsIXDfpB7nOUd1J40zzvLZeHQG9Htz/hBxuG60CfH82wWDjUg
952WhPNh7ofxq0Dy3GIOZ0CAx8KhXYFd9cwVIYeTIPfkWTiof1J5OctTwGGj
Xt5ixjMWDjIbxeYzPeB2EJ96hTMjydKBx5HPa8ZKLrj7Yfz/IKBvBeeXbBX9
ffqelYN9iWPt6TncDvpaK4UvuFg7tILs+yIAUd9v7bBWSIcv3U4YHr7gcBMW
c0APf4l5cZqnH1hBwrcFjb9EDM7XALn/pLADj//6KaknrByC317+OINRCBK+
86wcvuz7uDU9jNfhz7fSB3MErSD2FfPA/QPja7zl3WfQieCDw+uPhcMN3tti
qWW8DsteeOj9vwiNL0EhB8emR8dn7LZwCAHZ91AYzgf7754YnA9zP4wPds82
KTgfFp8w88H8DXJw+/ljA+4bfVdwsAepn20JCUd5RHqC8Zfc38c3R9gKzgfT
860cnCc0C6XdUoCHD9j9F+Xg4Xcf7B9ZOF9+14J9qeukMMIfAGvvaX8=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iNty8NPHbJ3mAkCnQoOMP6HResVzkYoOeyt
lbVIX2LvsEH1SfM8X1WHGSB1P+0c/n4rfTBHUMPB5wS77WxXOwcWzi755Hda
DlMm8FeZeds6nL8a9ka/WgeiXhPBf56l/W26LIJ/4rDT2kw+W4cniQuvmeQj
+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcVj6wkPvv6Otg//FiTH/Dms7mBgD
QbEdxPxoTYcI8e0XGeTsHc6AQI4qnB/OKdZu3K8A568V0uFLvyfuUAI09nSf
nUPJ8pIN/87zQ/Tp2DoUgvj9LHD7wfZsZobzl9xa/tiwGcHf7rXBYo4lgp+e
BgTLmOD+v857Wyy1jAkePjB+j9crFpNABN++6dHxGd52Dv5PPC+ZBnNC5B/a
OXze93FrepggxH019hD3GIvB4286yNxIaQf0+AUAUXDaPg==
             "]]}, 
           Thickness[0.029455081001472757`], StripOnInput -> False]}, {
         ImageSize -> {56.57922789539228, 27.23118306351183}, 
          ImageSize -> {33.94753673723537, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {34., 17.}, 
          PlotRange -> {{0., 33.949999999999996`}, {0., 16.34}}, AspectRatio -> 
          Automatic}]},
       "SwatchLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Computer Modern Roman", 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0., 0.], 
                    Thickness[Large]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Computer Modern Roman", 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.5411764705882353, 0.7137254901960784, 
                    0.027450980392156862`], 
                    Thickness[Large]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Computer Modern Roman", 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.00784313725490196, 0.5098039215686274, 
                    0.9294117647058824], 
                    Thickness[Large]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.15}}, "Rows" -> {{0.15}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.15}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    
                    RowBox[{
                    "FontFamily", "\[Rule]", "\"Computer Modern Roman\""}], 
                    ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0., 0., 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.`", ",", "0.`", ",", "0.`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0., 0., 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0., 0., 0.], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    
                    RowBox[{
                    "FontFamily", "\[Rule]", "\"Computer Modern Roman\""}], 
                    ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[
                    0.5411764705882353, 0.7137254901960784, 
                    0.027450980392156862`], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3607843137254902, 0.4758169934640523, 
                    0.018300653594771243`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    
                    RowBox[{
                    "0.5411764705882353`", ",", "0.7137254901960784`", ",", 
                    "0.027450980392156862`"}], "]"}], NumberMarks -> False]], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[
                    0.5411764705882353, 0.7137254901960784, 
                    0.027450980392156862`]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[
                    0.5411764705882353, 0.7137254901960784, 
                    0.027450980392156862`], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    
                    RowBox[{
                    "FontFamily", "\[Rule]", "\"Computer Modern Roman\""}], 
                    ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[
                    0.00784313725490196, 0.5098039215686274, 
                    0.9294117647058824], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.005228758169934641, 0.33986928104575165`, 
                    0.6196078431372549], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    
                    RowBox[{
                    "0.00784313725490196`", ",", "0.5098039215686274`", ",", 
                    "0.9294117647058824`"}], "]"}], NumberMarks -> False]], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[
                    0.00784313725490196, 0.5098039215686274, 
                    0.9294117647058824]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[
                    0.00784313725490196, 0.5098039215686274, 
                    0.9294117647058824], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", "1"}], "}"}]}], ",", 
            RowBox[{"Spacings", "\[Rule]", "0.15`"}]}], "]"}]& )], 
      Scaled[{0.75, 0.57}], ImageScaled[{0, 0}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]},
    AspectRatio->0.7416407864998737,
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0., 0.},
    BaseStyle->{FontFamily -> "Computer Modern Roman", 20},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox[
        GraphicsBox[{
          Thickness[0.02808199943836001], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBwAmIQ7b7m6HIGCWWHmSAQKekA4x/o3tdkshjB74no9mcU
kHIQrpxUcvaKEpwPlp+ByU9PA4Jjkg4PXOMdZ01UcjgDAj6SDsYgUKzk0AdS
XyDm0G3juSvtkKIDSHmamqhDOKdYu/F/BTgfrO+MPJwPNi9Q3kEE5I4UcYde
kDkf5Bxq7v+4Zfxa0uHLvo9b08vkHNYK6fCl18k6BLy9/HGGopxDCIh+KA9V
L+twR1N2zf/NChDxRhmIuYWKDm/acruNfktD5RUd1oDM2Sfl8GHReoWzEUoO
60B8OQlIOGxRcnAF+feGjMPKby8rzjgoQ8xxVHAws9kbNO2gCpzfyHK033C6
Gpzvsb9W1uK5hsN/EJCXdpCYeoUz45GWw0FQuDuLwPlg+f/f7dH5MvPiNE8b
aDmIN8lMMbj8G85vEq9lzTzG4gDjFy4v2fCPn9VBpMfrFcsXTTg/4JZ0TaIQ
gg+Ol8sScD44fgTE4ea1KrCrnpkiBrcPxoe5B51vAjZQ1CEVHHF/7KtA8eMt
6rDk1vLHhsxsDjC++ieVl7NOcsD54Oju4YbzwfGxWxDObwfZc0XIAWY+jI9i
/31BOB+cjh/zwPkzwAmdB+4/GB/mfxj/Nij+m5Wg5gvD+WB9G0ThfLC5JeLQ
+FeCphcJh735NW9nTlV0iFGNkDkXI+VQfnib68y1Cqh8XQT/PihdCMrC+bD8
AuND3CsBTd8ykHTCLOZwFqRORxYePvK7FuxL1ZOHho+Iw2mQ/BsFOB+cjk8o
wfmo+V/CAb08AADmLb18
              "], {{7.020309999999999, 11.2953}, {7.020309999999999, 
              10.2594}, {6.4593799999999995`, 9.495310000000002}, {4.90938, 
              9.495310000000002}, {3.5749999999999993`, 9.495310000000002}, {
              3.5749999999999993`, 12.618799999999998`}, {3.5749999999999993`,
               12.893799999999999`}, {3.5749999999999993`, 
              13.035899999999998`}, {3.8249999999999993`, 13.0844}, {3.93281, 
              13.095300000000002`}, {4.290629999999999, 
              13.095300000000002`}, {4.52813, 13.095300000000002`}, {
              5.4937499999999995`, 13.095300000000002`}, {7.020309999999999, 
              13.095300000000002`}, {7.020309999999999, 11.2953}}}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQA2IQ7b6/VtbiuY7DfxC4L+UA46t/Unk5S1Paof63VcG5
EzoO02cCQaS0g8/FiTH/FiP4JsZAUIzgg/Wn6zjEqEbInJORdjh/NeyNfjTC
/A16eYsZ92g7rBXS4Uu/J+bw5+3rA5bKWg5pIHBM1OEnmK8J54tPvcKZoaQB
59d82hCQvUvV4U1bbreRtDgqP1oezr/vGu84S1HBISP/Q+vJEB04H+ye2wg+
zL/o/L35NW9nTkXwyw9vc535V8nheZb2t+lztSH+sFGFmLdbA87/BXI/sxqc
7zyhWSjtlbIDf2zAfaPjSnC+SOWkkrNL5OH8meDwk3TY4dD06HiEGoS/U8Th
1GGntZn/NOB8sH+uaMP5qPEn6YAenwCL+NqH
              "], {{13.712499999999999`, 8.29219}, {10.875, 8.29219}, {
              10.970300000000002`, 10.1641}, {12.020299999999999`, 10.3781}, {
              12.3531, 10.3781}, {13.629699999999998`, 10.3781}, {
              13.700000000000001`, 8.696879999999998}, {13.712499999999999`, 
              8.29219}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4mgFx4/Ja4wctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHWp/WxWcqzByCHjieck0mNXh84aA7Fnuhg43eG+LpX7jczgDAnMM
HNzWHF3OECEO588EgU4FOD8hJEh9gaaqwwa9vMWMOoYOBlorhS+oaDpEiG+/
yNBn5JCR/6H15BdtuP1vireK/tbWgfNTYu+4MVsg+FvMfxxK8ULwnyQuvGaS
r+NgWxmxwnSukcP5q2Fv9Kt1HLq9XrGYTETwwe7KRPAh+gwd/C9OjPl3WAsi
f9PAYb3qk+Z5uRoOkSD32RlA3Mui5nB8145etg/6Dh4g/1Yow/kw/8L4LQrs
qmeuyDiIT73CmaFk4LAj2Criv7o4xD0HDRzOgsKFR8jhtnRNolGpoQO3I5/X
jJUcDv3BJSrT840croPCt4wJ7n4YH+Y/GB/m//Q0IFiG4MPiFwCANtMk
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYC4uUvPPT+G1o5GGitFL7QouogMfUKZ8YjSwef
E+y2s69qOSy5v49vzmNjDL4+SL2KlkPBmu7bGQomcH6MguPH5D8IvhdIH6up
w5xFyjv/PNeE81PTgIANwTcGgcsScH5fRLc/o4A43LxWBXbVM1PE4PbB+DD3
oPNNwAaKOpwBAR0Th6r7P24Ze4tCzLMxhfNTYu+4Mc9A8A+2LQ8/xWQG5z9J
XHjNhN8czv+0ISB7Vro53HwYH2Y/2HweBB9mHowPds8fU4cdwVYR/9XF4fy1
Qjp86fck4HzpeXGapw004fwakEW/NOHmwcK37rdVwbkOBL8vuERl+nlzOB9M
l1jC+f4XJ8b8O2zpcP5q2Bv92xoOJVtFf59+ZwmPf/T0AAA6RuJ0
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1,
               4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
              0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{29.068799999999996`, 
              8.459380000000001}, {29.068799999999996`, 8.634379999999998}, {
              28.94059999999999, 8.760939999999998}, {28.757799999999992`, 
              8.760939999999998}, {28.551599999999993`, 8.760939999999998}, {
              28.321899999999996`, 8.57031}, {28.321899999999996`, 
              8.331249999999999}, {28.321899999999996`, 8.156249999999998}, {
              28.448399999999992`, 8.02969}, {28.631299999999996`, 8.02969}, {
              28.837499999999995`, 8.02969}, {29.068799999999996`, 8.22031}, {
              29.068799999999996`, 8.459380000000001}}, CompressedData["
1:eJxTTMoPSmViYGAwB2IQnRJ7x43Zwtah8v6PW8bdQg4wfrRqhMy5O1C+hq1D
qwK76pkvQg4zZgKBJILf4/WKxYQRwbepjFhh+tcGon+PkEMDy9F+w+82DtUg
87OFHHj8109JPWHj8B8E9vM76GutFL5QYuOQmgYEarwOS+7v45ujjOBPmcBf
ZcaN4B9oWx5+6pO1ww3e22KpZQj+i9rH2ed1+OF8kDNnRgo4SMyL0zzNYONw
BgTeCDhMBZknbeOg/knl5ayXgg5bzH8cSomycYgBubdGBOK/mTYOfRHd/owC
4g72TY+Oz1htAwmf0+IOvhcnxvw7bOMAck7aMQk4/6FrvOOsQEk4f0ewVcT/
51IQ9xTZOIhUTio5yyID9w+M73OC3Xa2qzWcn7+m+3bGByuHByDzJorD+WDz
1BH8tUI6fOn3xByOH3Zam/nPymENiL9PzKFkq+jv03zWcL7GW959BpoI/nSQ
/drWDgq7FuxLfScGiT9DawcGEHAQh4RHFtQ9LlKQ+D9h7RDw9vLHGYrSkPhi
sYHzwfoVEXywf0xtHNzXHF3O8EMKzm8HpQ8RBP9A974mk8OSkPg2RoTfk8SF
10zkoeknRgKSXl5YO1SBwl9bzOHPt9IHczZaQ8JHUATODwLZzygCcX+VNSS8
jgtCwqvA2kEe5F8/QYd0cMRZw9MDjB8M0p+I4IPpZdD0uNnawb7EsfZ0DDfc
fTC+Lig8niD4sPwDNk8RkZ9g+QsAf8Jyjg==
              "]}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4t8xuUf/7XJwmAkCnQoOMP6HResVzkYoOVRE
rDA9u9rBYYPqk+Z5vqoO6WlAEObg8Pdb6YM5ghoOtb+tCs79sHdg4eyST36n
5XD8sNPazH92Duevhr3Rr9ZxOAMCdxB8mXlxmqcvIPh/QOYctHN4krjwmkk+
gr/F/MehFC8EPyX2jhuzBYL/pnir6G9tHYcb0jWJRl/tHPwvToz5d1jbwRgE
hB0g5kdrOrirljLNynCAuCNHFc4P5xRrN+5XgPPXCunwpd8TdwguUZn+X8HB
oWR5yYZ/5/kd/oPAfTuHQhC/nwVuvwnIns3McP6SW8sfGzYj+Nu9NljMsUTw
weG2jAnu/+u8t8VSy5jg4QPj76+VtUhnsYfzS4DePP3P3sH/iecl02BOh/v7
+OYYezk4fN73cWt6mCDEfdMdIO4xFoPH33RQfEZKO6DHLwCC+u++
             "]]}, 
           Thickness[0.02808199943836001], StripOnInput -> False]}, {
         ImageSize -> {59.34930676629307, 27.23118306351183}, 
          ImageSize -> {35.60958405977584, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {36., 17.}, PlotRange -> {{0., 35.61}, {0., 16.34}}, 
          AspectRatio -> Automatic}], TraditionalForm], None}, {
       FormBox[
        GraphicsBox[{
          Thickness[0.05624296962879641], 
          StyleBox[{
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGINIIaxWZDYzFRgM0D5DGhsSsyhlhsGg3uoFW7EqAEA
fNECuQ==
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOJkIGYCYp8T7LazS7UcZJa/8NCbr+UA40tMvcKZ8Qgq
bo/gnwEBHUy+OJQP1v9VE0Jf1XL49fb1ActkDTj/VfFW0d+r1eF8Js4u+eR3
anDzXmRpf5tui+DvcGh6dFwCwT+xa0cv2wVVDD4LyJw8BL+B5Wi/obmWw6MI
8e0XGdQcZObFaZ420HJo4fVfP0UVwZcF+1vNYfoE/iozbai/ktQd0tOAgA3B
TwgJUl/gqQnnz5gJBD81HLaY/ziU4qXu8DRx4TWT8xqQ8OBRd/DYXytrka7h
UH3/xy3jbgUHkcpJJWdZpBzWCunwpcfJO6xXfdI8L1cTzge7d7smRN0Tebh7
3NccXc7goQh3L39swH2j6Qi+MEj9FUy+vtZK4QtLEHxYeMH0w/jvF61XOFuB
4BuDwGIFOP9A974mk2Z5eHzVgPxzWhbOf+Aa7zgrUBrOB4fLTCk4fw3If/sk
4eZBwhXBh8hLwPlVIPO1Mfmw+IXxYf4Nfnv544xGBL8votufMUASzg8By0tj
8GHhawLy72ZpB11F+S852zQg4X1D2uHC1bA3+rfVHWJUI2TO/eGDxx9YfTE3
JL79NeH8gFvSNYmTEHyU+PshALcfHN91gqjxxSKEyYfmRxgfFh5f9n3cmj5N
EM6X37VgX6ofgr/01vLHhs78cD7Y/Xu44fFRuLxkwz9/DjgfHF2RzHA+tyOf
14yXjHA+OD0YM8DNY9H/xXWp5689jJ8Kis+0P3A+OP4lf2HwYfEH48P8+8Dv
ZcLf+b/hfHD+8fkH5x8Epb/FzPDw2e61wWLOTmZoPgOWF7WPs8+/YYbnT7sS
x9rTMhyQdOIt6nCd97ZYqhkHJBxqROD+B8eTsQjEf8WccD44faZxwfmQ9MwF
cUeyCDx+37TldhtJizr0g9LbB2lIOfVDDZqeZOH2//0PBPtl4fbD8g/MfEj+
l4PzXcHpD8GHpD85SLouEIGXFzD7weVMu7rD5PbWqMs2Gg6iPV6vWEQ0HDaD
yiUtTUj8ztSAh9ecRco7/7BrwcMTVr7DyktY+f8cXA4j+LD0CADMLnDX
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4ppPGwKypfQd/oMBtwOMP2cmEEjyObwo3ir6
u1sPzk8ICVJfwKkL5z/P0v42/a+Og32JY+3pOwj+67bcbqPZAnA+2Hh5RTi/
/PA215m9ig4+J9htZ3/VcXjgGu84a6Kiw5xFyjv/tCP4TyLEt198oO0QzinW
bvxewaH+t1XBOQ5tqH4Fh9Q0IGjTxODzxwbcN2JXcMjI/9B68guCf3zXjl62
C1pw/ga9vMWMe7QdhCsnlZwtQfBh7ofxYf4D69+gDff/etUnzfN0teB8meUv
PPTma2LwYeHbwuu/foqrlkNvRLc/owGPg8/FiTH/FmvD+eevhr3Rj9aB8/98
K30wR1AXzhfp8XrFUqIH56PHHwDj3s32
             "]]}, 
           Thickness[0.05624296962879641], StripOnInput -> False]}, {
         ImageSize -> {29.627131589871315`, 27.23118306351183}, 
          ImageSize -> {17.776278953922787`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {18., 17.}, 
          PlotRange -> {{0., 17.779999999999998`}, {0., 16.34}}, AspectRatio -> 
          Automatic}], TraditionalForm], None}},
    FrameStyle->Directive[
      AbsoluteThickness[0.5], 
      GrayLevel[0]],
    FrameTicks->FrontEndValueCache[{{Automatic, {}}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {}}, {
       Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.05, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.1, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.15, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.25, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.3, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.35, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.45, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.55, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.65, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.7, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.75, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.85, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.9, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.95, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], StandardForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}}],
    FrameTicksStyle->Automatic,
    GridLines->{Automatic, Automatic},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->100,
    ImageSize->{595.275590551181, Automatic},
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{All, All},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}],
   InterpretTemplate[Legended[
     Graphics[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0., 0., 0.], 
            Thickness[Large]], 
           Line[CompressedData["
1:eJwV2Hc8lW0YB3CVrJCKSnmlRSQaZuJXGio0hVDZSkIkUdIQQoqIUpIRJRkl
e6+MbMcex3FkO6NoiPf2l8/3w/M897ru67qsN3c4ZbWQg4Pj7iIOjvmfty82
0o+Zn0BLibI3BwcDS9dOaxm8OQH33sN+8476tvb9hb4TeJx0MXDeJTut7B3P
n0RTSOuzefP8m54KMjoFWTP7hHkHB/3H03JKD5dlvWvnvfGApm13kB6M5B83
zfvzlHUNvV4PD3Tj2+bdapzyZOrYGUw6c9HmLSa5X3S1tj5+W3r+mnd89kUZ
4/2GYHSelVxArHLlUYDFPUM0mRjLzrtqXdrE5SJDNLRc3jnvMa+/abdwFiX5
ORrz3nk8UC1SzQgb/ooYzjuX9kmHussEG0Q/PZr3RW/PjF3LTSFrFcS5kFjh
dtzj8wqm0JaRF5j3nEu1zUN9U7AnekTm/cxq1ereF6bw0nSRmnfJgeQbfhvN
ILzSQ3ve4ot6VakK5hhX+vVs3s2eGrmBBpZYeuOV2qL59XS1DMlys8SbrHuH
5n3Zwc9uIMISsxbuJ+e98AJFbHefJe6ejrKZt7yGvQf9ohUu6FSEzNtv5pXG
HndrSH26w5o33P4VDr+8iA0B0TmcxHv/vP9Zn3sRVeGTFfPWvGkok9l1EfIR
Os3zPuDx6am32CU06CqNz/vo3UvWG19eQkHw13WLifUftiw5F2GLV+lDPvO2
f56kX//cDg7rVllyEdd1yV031naEstw2HR7imuy+n7NGjqjw2GAy76rwYJdo
W0c0LpGym3e53tS14YeOWLD8fMC882vynF2/OqIt8v63eX/M1bn69OBVvE3+
cIqXOOClrV01nJDedP0i3/z4TN6aqylcg3P5aBE/8UPefsWdB6/hZapZ67y/
fvmPV1r/GmRDh8fmrbUsNHnljWvwNZNfLTA/3/L7M8yca/gzGewwb43tZs8S
9rugmpW1XpB4F6dYlcjp67Cw9nm6dP78fQjawbh6Axdc1ictJ07bYB+03eYW
QnOXKIvOz1+hdzja8A68K+0urice5b6s9N75HiJeGgTLEF+yd9B2tfWCoBVF
XIF4eV5Sw0d/b3SPbgsC8brXlhIffH2xdKmPljZx/XbPNW9v+mHa4UCWwfx6
vG96wPc8AP11fbrWxBMZUVkKwYE4/W1u9BpxEuV08oDRE/i3qPQ+IFaUfmiQ
ZBMEunvwm7D5/Sr7QzM0D8Zzxfs73hHnneF9p+r0FHdt9c/kzVte79Q/hxD0
VeluaSBu+qemMHUvFOtsx4u+z8dHTMvl8SfP8GnvJeG5+fPwNNGnIiAMNx5U
t4ssYIDLVbyL8iocQ0Xn4uSJbWK/CVe+fI6p63vKDhNHvJOLyXr2AkYCJabm
xAPRsra9cRFQN83e60ncQ7cWGYp+Ce5byrsjiCfENH5vTn+FkDTLxGzihq0V
O82LI3FEmvqhg9jKK+DE3bzXyMkM9v9N7HPRtWnEOgrv1+3YILaQ3Cefyh25
BqPw9rOVqzpx9ciEyhvzN6AGJK67QDweYfWKMvwG1w715nsRf7/6x/mfTTSW
R3yhJhCPFXUP5jOisW2BsXwDcZVSb/VVxxjwmlRQp4mDwrI6Y8Zj8OmUd4P4
IgYsnPp9HF1iYXVHUPYosYCT9Fu5H7Ggbu5NdiYuHs039fGIQ6CIVNMbYrOT
2w5d4HyLeCmvI/XEbZ1Zr7bcewvWvrnEGWKjvpCgAL54cB+RYWzjZCCdN3Ca
+jAe6Lmy4Bzxb3FT3y9cCThNzZEKID788U765sAEVEdWOhYSO5oX6Hnzv8Ol
8zNHWcTRT3Se3A19h9cf73pILybx9j5t6u/a9+h6fb/TlDhtWKnO5vl7XGz8
GRBKnBrNe8B+fSLOpm7vqCN+eOePjHVUIrA31JibiwG7NtWPv6Q/QFrYIPkA
sYrYKRO+1A9Y7uokeo+428v3loB8EpLPK7vlEgfYCKgmZiTh2I0tjBliYYcU
m93KH5G5SlR9NzcDD8xliw5//ggwl5q5Ei+on/rCVEuGTftobzaxvnmveEB2
Mv7O6E//ITZW9g/qW5+CQ1JX3uzjYeDOrhXvdluloH6n625f4mWa790EYlOQ
tOeLbDVx/KOL4duGUsBwW/pLmJeB96OKjuVSqXj42W/GiPhNgUO3uHUqFuQ2
J0cRR9bXh5e+S4UHXt4dJ+b+sVeANpQKe41Nx5T4GHDRa6s7ti0Nq9VOOnkT
n6i4rb3rSho0xVIcG4nXpQSZtCamYd3GKzziSxj40VKd83WS/N6MonGVWFFQ
pHmn/Ccs8FgkVEh88/6D3SPOn2D05Hz2Sn4GvtibK5llfMJpya+rrhCfszs2
emLqExZO29fmE/PFm0082v0ZK2PPJawWIPn0x/33+90/4yOfTfYV4h0Zy2cy
Mz8j5riaejHxgYyvETdnPmMRt5vsOkEGSisf/fiilg6299oVrsRHRN0jcCcd
p67aRLcSl/Q0tvqUpGP3J+085aUMvPuy+9vhhV8wfP9tQDBxSHWlkMGhL0DT
2pNTxGMsG4GeB1/A/1wxQU+InIcnTq83lX7BF7mDWmnEfraxnpncGVgzwJIU
XUbOqwF9ddmhDNwwXGrgTsx/V5djnX8Gxh4t4qIT78krjWJWEd8c6T+ynAFT
hwTKfd5M3M8SYyUR+53/ZGShmwnj35Rva1cwIGH6LSwnIBOJztSn94lzIwU3
mjVk4k7dDeufxDqnc/eXC2dB58YtX2thMt81bv/Fns7CZ63sYw3E2uLnDtaF
ZaFq44zTIREGshROSDq3ZqF59ZrV6cRiRckvKSLZOGk9UrZhJQNefkpmPmez
sUr/woYI4rPWNT0p4dkI1ZXM5l9F8ofnw/dS3dmgmnLtf0i8UPDTkvMSOSgq
VmZzrmZAPXl0s8CFHBzjDH3mRnz7kXYgb0wOhL2KPX8Tb72dnXy7PweK5dnK
TqIknhJPrNsnlYtNCRLuU8Rex09vKrHNhfOdsVq3NQyELbbqz3uXi28KPgk/
iVN+vZpYPJEL+webLD3WkvM2S/9Uvi0PReePeP4jTnZ7Iahll4eVuw+b3xJj
QG7n9QzhlDzIK2y8zf0fA6L/TEWNJ/NwqomW7EfMt9i5cmJXPox2rjVfI87A
5D2moKZrPkb/jPxLIN63wlNA8Es+NrQLW8ivYyC8b5eR1J98NI8cjC0mNi6c
vpClWoCnP7R8dSUYWLFyy1++GwW4rtHE00rckOA58C6nAJ6NRwuvrGfgr+6g
d9GfAuQFatb+JRZZna32dF0hxFhrz4dtIPdtsK/QPRTi2vFeMZmNDCRqCaTU
ny+EwTl3sxzi6xFxU2V3CvHvjo630SYGXG+UPXeNKiTjcvVnEP9l/6LVFRdC
nys+P2QzA27v+3/5DBRCwH7bK2VJBraNnLadWVQE83wlvgZiy69t91ZJFuF8
3nJeNykyXnn69MTBIrwtPXFl1RZy3hvjlSWtimDClSDzmXjDitvinD5F4Odd
231BmtRb3Z1mkW+LkDQmErNAhgH6QV2d3q9FkK4UTkkjvjd8bcGdkSIssJDU
MN/KwJmVm1Z08xZj8WlTP25ZMj/qYHXf1mI0cQ165xIrK+2gRmkX47t+xkqb
bQwckn78itu+GGrrt39YL8fAcYOYTbWPi5Gkfyqpg/ixIHhOJhej4rXHsK88
AyctJ4LdG4pxwGbHc63tJB72b3Y3ZRYj49w7g7/Ee84tl30rVIJs+4PSSTtI
PhBZ8SB4ZwmWSk11Ouwk95FBxG61UyXI3N5+QGoXA/7KymF+10qgNaM6PEn8
+dTDfNVnJSjTGfr2RYHs97S5Zlx6CVZXKPA7KZL7UPXElYzWEhjnvfqjoUTi
n6vsx4Np8r6F+4U5lEm9LMA49HllKZ6vcl1WQPwpTW7vQ5VSPH28Y9cTFRIv
1B+hawxLESy+YuMZVVJvfqwNPuVeCuWYsDDZ3SS/ZJw3GokoRcEBHYmFaqT/
OHz9tkZOKR5tyxKpJn56480R1e5S2Eku5o/fQ/L7Dr2rjJlShKsd1riuTuLr
4Zq9x9aVoZupSjHUmM9vYe1L9pXhxXSinSrI/qpE1D0wLcPM69p2/r1kfVlp
dm/vlWHypKT8D+KdSqes70eXoaXqyZbafaQ+/BwvU1hUBovagzlxmiR+GoSe
xdDK4Ia6zKD9DBy8seD8/kXl6L+8+4fDATL/vMXfHm4uR3KqKZfFQQaYewq5
tmuV41tcyfDpQwz8ObjwVbB1Oa6b1L9W0mLAe9ygI8K3HOIbIjPlDpP7VVzx
mllCOR78DLZffYSBxX5f27wrylGeVOY3R3wgxGHg1HA5fu4TfDZzlNx3UpE6
nTwVsDJa0TiiTfb7bJ8x39YK7PSQujqpw0Cv8PuKn0cr8G7/AV66LunvlsjM
7rWtQP7WLROtx8j+vM7r3BlQgTSho1XU4yQ/5LWJUBMrYKm1V67rBAO/3Lin
FWsrwDvOWDRxkgGDq2PRI5MVWHnqsc2/UyR/MA0TjZd+RS9lsnPmNAOLlrUb
Oe/4ilNBH8yEz5DzmtVnrXXyKzJujeeu1Wfg+ctI9ZuOX6ErkSAvYUDiU9wx
50zwV1zS2KWnbkjqQ+nK0LHUrxCzMG85cpaBoUbFVTLNX2EsI/LIwYgB6wxD
i4qfXxF+pTcm2JiBNZsX8a8XqcTgF3ZYrAn53o4i4/XKlVhpxnKoP0fqpXIu
nh59YqF/9JHzpB7/c8F4n1slHp8er1lnSu67Sw5unBGVCOXYOnvSjIFMM64f
97MroVBUqOVkTu6/Xyki77sqQdvWkZ1kQfrJ1bSnATOVuGLJxdlqSeoL5+qu
2rVVuJ46u/yf1Xy+r6jJUK/CYYvExbBhYHjiqOi5c1X4fXLtIfuLZD2X9vO/
86zCzOx5zuxLpF6yk6/We1OFYPainoWXSb93knMwt7AKeXcsXVTsSP5pGYuv
7q+ChRb3Gf8r5PxQTcqfLazGkUXbEqvsyfpL308uWl8NNpduIJcjqU+F8vB0
fzXGN2h6m14l8Xnntux6i2po5t01e+vEwO7A04VnHlTDr4b/L981Ui9tTkk5
FFeNZUu5txm7MDAzXXw5rLQah85JNMZfJ/nr4vC3wMFqmCV0CAnfIPFvHhag
yVWDfRYvdC67MRD415D1cksNaFV5rf3uJL7q6jcYHK2Bbt8qDYNbpF7fWp/8
7VINOJE9k+5Bvi9Fo43414DDuf+PoifpXxI9rpUm1sBYQocj6g4Dapdr6/5V
1eBR34gG1z3iyp2N3WM1cGcWpwTeZ8ApRXyHO/83CPHH3uF4QPKtkrhyntw3
qMhQdUO9yXmfauI2PfENCdyqVZK+DFTuXaZY4PAN4l8pjKiHDChJm/OWBX0D
7SRVAv4MtL/Yvdsn9RtMhVbFlAWQ/KNVqfiu/htynLHpcCADz4Ivt11lfcOO
hlcFk4/JeluHtk4tq4VM5QT7dhADZe2NHhsUaiHu/WOTwlMGmlvC7vDp1SL/
yKeg+hCyfvwrjp1yroXcr3eDF5+RfrL/TfHe0Frs935muiWcjH9f5tPRz7U4
LCt6svY5qf81+peot9bi98Rnk5cRJN9fLz428asWUwxbuvUrBjapyEwYr66D
9Mtby1e9JvVNeJyC4+46rLZ4HMOImu//E1r3GtXB/XutU3I0Wa84s4NX3eqQ
MdDOuhTLwH8X5YwOR9ThufZdqeNvGZj9dK+6M7sOd9KcC1cnMGAeOUIT6a7D
ghIBScH3DBSW8FQkz9bB71fi8FwiAzKqBosWLa3HlMurLS1JpN7t/XR9gUQ9
jAoNP7Qmk/ke1VvdI1+PTREtu/NSyf344LaA4L56CPEt0mz4RJ7vXjQ0frIe
6gWnE6nppJ7/XcNINKtHYJXJ5uYM0p/Q1+nmOdWj1980YyqL7F/ol9YP9+px
6dCC/j85DMRYJGjpBNfja2Xk7T95JL45Ni1BTD3+/TjSu7WQgWvmtJmln+qx
1CCnSb2YvO+prKZCaT3eK55l3itlgEqtt+Npqcf38LUXS8vJ/fwjsyx7oB7r
uSyN6F9Jvm+VcSr8SX4vFGekVk3qq9t9OrGLG6A4MXvC8Rup1zSZ/CoiDdin
8Sk0qo78PcVfYp1kA/TpUT3cjQz4ytmaDyg2QMBH5JdOMwNL9RunZw41kLyc
kVVFIfW95u0ctn4DtqtszdvczkC99gPLF9YNWJD8a/WtTnJ/b1ppFuLaAA0P
gZMCPaSeKR7xt/NpACX54CP3PgZG5I7whYc3gIumeHsTjZyHrIX2zu8aYOjy
i7eaTu4Hbg6ObVkNaO3/qKkzRPopSR+6alUDGhOOZfOPkv6A59TvTR0NuMc4
gPhxBlg8N1gFww3Ait516gyy/21S5I5swJaPgUPCbAbs7dZmu/M1oqThpl7Z
TwZy6sJ9X6xthKp7/0DWL9L/nbi6x1a2ES2rIqwS/5LxhT4SX72nEQrZfzmu
zZJ++/0uPVHdRkTFJnTdX8BE0/3/Mn+ZkPeNr5Ww5WRCXzbIYat9IyICpZVf
cBOzLvALejaCIZBaWMHHBPOWU2ttYCNOsJcvrhJgopYiONX/uhEuHI+yRJcx
cejnhGZLciN6+V5dUhdmQm2HjItrQSMsjzwXOLeKiat7Jv/Y1TdiZ1/9729r
mNDk//Vxb18jvETt1iwTZ+JMot8XG2YjEsYqShPWM0G3uRGjsbAJSura3Rqb
mRAafpfPXtaEOZkVu+O2MHFL1WrbzIYmZHZlFFvKMnH/mGVV/84m8Gln5LDl
meC+m6/jptkEp13j7p67mPh2L3qDxekmFLw5YXVJmQm5I1WSWy2a4J+knSqh
xkR9z83bh641YQcv4/JuMDEZ5Juz7EETAhsOG+jtZ+Idb7tkTkgTbomctVLV
YiLuxCd6RlwT2I+2LfPRZmKPSUNjcHoTXLdsnYk8zoSwstuKovImWJfx5m/S
Y+KS/C3V161NcPwbUfLBkImzY8WPjL834X7kn7AZEyb8bzxVvPyrCRK5C6eL
zJgwrIxfcpanGZwXRA4es2YiWnlVxdSqZtwUbl3ZacvENhchyvctzVDKO7Bk
0IGJ0666KzJUmiGiInwx/RoTOYeFY9uPNKPjx2kLPncmopSV1nwwasbxPcph
1p5MSIxG5JvYNiOjx9/Ty4sJ6hX/L6Y3m3E03/zKLj8mNNLzuzT9m7GnocEs
5jETq9foDjW/aEauv+5O0VAmdh2z0spObMbt3we3b4tgYvhQUbNHTjO0JXLf
zEUx0ScYnx5SQ8Z35vfvm/FMOEfUlz7sakbJl70hX5LIfh08kyU31gzri7ub
/31iojnfYoHUv2Zse6huvSCHicKZdNd//C0oUruvUFTExARv8D4p8Rb0mqVs
PFbJxHOFSgaHfAsuvpsy+V3PRO/GA7WZGi34I1l240IbE9b9h+dKjreAj3vq
38c+Jnytgs4nXWhBiRT1a84QE1JcijGHHFrwotHz/SiDCZ7r5mq77rTg+bU7
wdJ/mPB637Rg9nELfEUtD0ktYmHfx9q1Ym9asNvKtklfgIWbdZvWjqS2ILi8
Lrp5FQsn0vMPPytqwWWzi85rNrBgY9tfGdrYgqnE0b2t21gQHTji5tzfgtLV
RupXVFng36Z2K5bdgiNvhT+XHGLh1lMfywecFPLejQHleiz45K+6eUCYgrOB
Q7y15iw0Z+6g62+moGrmqKGmMwu5ro89tBQpaE5+MsLrxcJ6vcN/vx+gILxh
/8TGZyxUzPnVdJ6h4OSfq1elP7DA47isJsmKAj7994/zS1jgSj1nxiIOLm9j
yJaywMl6N6VkTcEJTqE3EcQc1zTXFxKrXGhguJWx8MvV+XqjDQV/dH3P7a5g
YdizRWL6EgWb3jUyqqpYqHr83GWvPQXLM74/km9k4Ws9ne8BsdqWb1zviMuX
7YyqJC7bu2dgQxMLxU+rqk45UPC5bnH9qmYWssP+rrNypOBCseB9LgoL71+f
q3roRMEYzW7dr3YW/JPXr2u6ToEjx59tu/pZmDNZdG2lKwXCb7hDM4md+ehf
zxKfvfzzlgaNBWOrBKc+4vcrrzdrD7Cwda18+fgNCjgPni63G2Sh2nvPFZ6b
FHitNhr5OsLCkvMGOeqeFIRpqSj+ZLPguURV6C7x/ZX3Ix79YIGducaqlLji
6v0MyZ8sdK7oEdS+Q0Gqhbeo8RQLiZWW5oZ3KZCd0yuv+cWCtqITr/N9CiJc
wtgt/8j4+R8ZJPhQ4FO9yTiEh43llVKbvxN/+/EscQ8vG+EPilmbfSm47SzP
ohPHzk4/iiEOkOp3VFvCRj7DvDTyIQWXLqrFsATYYDWr7Aj1p+BTg2NK6Ao2
bgQ1zTYRa+pdMT0uzMacrn3N8gAKuJWFT/CJsMFfEWPzhLhnUfJir5VsbM4S
jPR/REFpvIerjygbhq8G+O49puDwYq3g5nVs9Jz1bCsknlg8bBknwYbVyjVv
54jThSbGXdez4fT4+D6PJxRYiaQe3bCRjYC72a43gijwlm49+0iSjQKrJwP2
TynIav6bWLGNjUMbtqYlEa+zULmeJcdGTU+Z5xjx793CtUnybLQZ/F1jG0JB
5K7/rkXuIPM7Yn3SKpSc54loxhtFNiTl9uQbh1HwN4j29rAGGyPLNre/Jo7L
+DzjAzaSfgr8oBG7aA3er9nLhkJer7RdOAWnPCXWW+9nQ1Pnfuit5xRs3poc
SzvMBtd2u5RC4sjfaTf1jrJRueJMNecLcj6TfMS/abNxolNywSPiILu0vNZj
bJyzrbJ7FUHG41Jy1eIMGxLHPvlQiRm6yd4bDdgY2PEyevNLCja0WKgxDdmw
/X2lLYl4Cyv4fbYJG3Ld+mwm8eOENV5Z59lgFkJQ6RX5noqiYY0p2T/fZQfy
iYfZsTwqVmzssftzfmEkBdvs5y6F2ZD9PE5zO0T8xeq++mpbNop31YT4Eff+
1LQptGPDe1V6ci1x/JJHRWEObBz9+6pq+Wuy3pItW985sSHQ603XJ/6TH3GD
8zob9cUOHBHEjt8jjhW7sRHy1nBtL3FETp+EwG1yHvz2KW2MokBxtfvs7vts
rLWXOWlD7CLfnq7hR/ZPzdM6krhatjm8NpScl5Mr7BKJV7qkn/QLZyNaccZ7
knin/42E68TWovQ3u95QsDB7bNacWPrft1xX4jCO5WeOE6eUvmbNERs3OHBs
Ib6W4CtwIJqC5LMJZ4SJlQOubvElXj4V9J6DOP/0/vNCMRQct7lxuj2Mjer+
wUqJWAqilwW/8SMOLK8bsCR2kDj94zrxqfeZcwnE3WplhyyI2676Ke6Io4AW
kjuiRjzIIfdm31sKQtOn5cafsbFwncsN8wQK1KmRCceJ25at4o8mHt7y5aA6
8UfOrNdU4sxnvv0yxEYjM+Wm70h8UM+v5SJOTfcSufCeAta6hoe5ZH1MdULS
jD9QkPG0+qw0cb7bpzG9FApGeVaULwxhw62ZaaqVSc5XRFHd5yA27OMr5boq
yPibvv+VfUTugyNbT5S2UTCz4ESlui8bLin1r/2GSPxkaRVEkv3xGZzTjP1N
Qd2H2y5hZP8UqE7CL3lbwXPPpaWP7O+F33ur94u2Qk87+Im6C1mvvvAWDZlW
Ul9N/djuyEZjgILg6t2taDN7POtymY01PEYvDmi3YvQhrfqENRt9UR1L1pu0
gvfg9iANMzb2zUYmdl5uxa4+97nb5HzTZMYjh2+14qFo6lI9Eg8SYp6FLQGt
8MoM0rl1io0OGbuKqy9bMW6W65upywaFh7beLKkVBhteHvEl8Xgl8dV7ubxW
HGU+V/5A4vXgf/3ex2tbofkirMCcxPuLD3cPS/S2gt96FVVWlQ0/DiuVuolW
ODgUqugosJG7sfFmwxwZT+n4gn/kfnm45P546tI2OHY+9Vkkw0ZYcV4aXaIN
K7oWP36xiY0NYafPVe5og+7NGe+D5L47vH2bkv++NtgwXY9orSHnMfyJedSp
Nojp1Z5vI/fppzLlvKfmbTh48mZF4VI2dgnt/qfk1AbODYd35vOx8UO6/Mm2
+21I539ZdmQxuT94np1a+LQNJb5rM7ZxsDGRPmkjE9uGQ12vOiP/sMB7N9Z8
YXobup+wn20i+aRA6JV/ZmkbqraZlS5isPDFYR1PcUsbilRMJ+xJfjr8lJ72
jt6GgMe7VyrQWTBs5tq/72cbFsN6TLCPhXcDqZKyXO0oC9V/dK2DhdCsKJWf
Iu0I+zewR7GF5NtzopHLpNpR5Oud41nHwpV140Pdyu3gbuB2761k4VMcp7mv
VjtOC542m8//u//GyXkbtuO639723nwWTET8pc0vtmOtfxfP3Swy3tnfrkFu
7VBoDK1494mFqMWliY5+7ciR/SMxlMSCWEODgNyLdpju+n3SK4GF9suXSjQS
2+EqJF7zNpqFHdUH4rfltENgWUyy1CtSjxy+6VhT1Q7aBb2TBWEs/Bei9ii/
sx22a9r/dAaxUBeLtsBR8j2XBBnDADIfr2/X02ba8d3m21lDbxZ23vvy54FA
B/zOCjXa32FB/QDtg/J/Hfjs6T9Nd2fBr+V52h65DsyNG33rvcaC09aQwXUa
HegIf0ff7cBCa+TwXJpuB5Zyv7iadIkFD+pXu+fnO3Bt3MfijQUL+UOj3Oft
OyDu+yNn+hypBwvCp1w8O9CiaGdba8DCBaOHK+wed2B7c+kqnlMs/FneIrL8
dQf2jx57cVaHBcqL95eXpHSgx1ZbQobUe7rfSyb7CzqgLHWr7vxeMv9FNhUC
DR3QcjS/vGw3C3v2WHkNUTuw0u3fhc5dLAjsjnd4w+zA4uP1aXxyLKzjdv6Y
tLATvKm9T75IsVATfm9t+PJO6MfeuPR1PQvTWuNXdm7oxAPP802stSxYlFNX
SOzqxBTfh8vhIizY8q4ZGtXsBAJrt8ctZSFtbdfSJXqdkNu/ebEsLwuu2r/F
Oiw7MaxLH65ayEIbjAx9rnXi+99BlcYZJtwXHfzu86ATEtxxMqemmMjwd461
Du3EwxAZKTVSTyvStqaHv+1E692nryOGmdhhiET3jE6kXrX1E6Yx8TXoWd3u
ik5w57SUTneR/uSFq9axtk6UNBdwnqQwseLiy3EMdUKt8qqKCKnvF50Wc6NO
d4JTakySTep/RQFJQwpPFyg3V707WMLEwgBnq3eru/Bjs7kZZx7pFzuOltdJ
dyFsQ9ctpS9MRBz04H+7uwte00sr7yYzUeTCvmN0tAtZnmnPd79jQtqFfdjc
uAtGk4+OWkUzIauqjMOXuxDVVbVllvQ3H9ZQ1vS4d0G6/PnDVNL/XKmePVLh
34U8Sei0BDJRufdyfGBEF8TDDvhe9GXC5oGZ4bsPXfiSpjRqe5fMLzBCOTq3
C/5Hbl/rJv2Yfvr2maM1XVhaojJqS/o13cTjwlrdXbgcd3nO6grpZ6zSjNaP
d8E1Ti6wkfR/nyYjfxyb7cL3FRbXEy8wwRk26Cy7tBsLRL0yIkk/yVjotH5I
vBusGpNmzlNM/Kfhs2FavhsT8vs/thwl/bR638kBdCPFTHnlmgNMyBiHWN89
3o0C53Q1d3UmUrUaa6+adqNGXs97vxITTb9OW+117MY6BYX8u6SfVnK7cNz8
bjcGXBWqpUj/vXJVubhCcDcmf9T9GZJgItjNUWzgTTe0ch28JEh/fzwx9sr3
tG7oPpdRzl/ORPwbsfGvxd14yc0z07iE9O/pkyeNGrshsSfpNOdi8ny4Dh9o
3RCUbZR98Y+BA3vHGQvY3egyEb+fMMWAcsaqras5e3DaZPKf6CQDZawHT/mF
e/Cu7msa59D8/2+OU1M29iA+eu4yP5UBsWvR9xIUejCs8zLEpZ0BTjPVU7cP
9GCBhpjd2UYGtv1n5BJ/pgc06YGjr6oYaJpq8bhj3QOT78MP/hUzIBwa+ln5
eg9mRp3Y7TkMhC3s1dD06YHV9syXwp8ZSFewm5YJ6wEa/6jVfGDghJdeaMnb
HgT6nst/E8eAbEy5d3JGD/SrNqQ3vWIgxvvWW7eKHjx1OrrJ6xkDJqq5omFt
5H3MyCePAxkI5jVwshwmzzt8ls/0ZsAiUvH30t89UAqQbDf1ZMBlYWSTIF8v
Xhk5R5m7MrBh69GuUdFe1Mxl7KE7MLBs4x0Vsa29KK/PciqwYcBDZZn7jFov
pC8WaWdcYMBr+eBwtnYvorf6h+0wZKAm50BSjUkvpmQaAxacYCBZ+ntkrl0v
Gu7olukdZmBp+oCLya1enKuL3Fexl4HUpXZRxx/14rEn/81HKgxMyCn/lnjV
i9negZC27QzY/RcQd/BjL77LcFNctjBgI71HeU1BL85W33q+Q4KBf7/lp2tq
e+FlmTPqvJqBludJfE29vbDPKTjHJcTA4Vl7nYzJXiRpKSlL8DCgcsffWXuu
Fx3sPQeMOMh6D612FeXpg/Qqq47SyUlEsB9pzyztg5vaC4PvvZPYMFhR6bu6
D94+ktnRtZOYyt54wUuiD/dL9Lmc8ifxUHzbd4MtfXhQIPnl3sdJ5F36u7pl
ex9mvxiLbXk1CY2wUbMilT64+1FpAwGTMP0QpWewrw9+YR0TO29OYt+JRbvL
jvRBNqE6tfDSJBwoPkrRJ/sQNFvkfOksef5AQ9cWoz7cVFLgf601CaOQPS/E
zftwq0/Qhak0CUXnM0fHLvVBpfu6io/kJFJVd8VaOPVhZGXY5TjhSbj37xQ5
6k6+t8pKcGDRJAacpuU77vUh73iqZzxzAvzBl9Q1/fugUOb84EPvBO49/Wcm
+rQPH88WFrfUTuD5Lf3tLyL6cPiv4ybP3An802oQ8Yvpw+aojphjiRNY+Fco
buOHPtSIdXq+CJ9A2Z5ZydDPfeiPekTb4j0BiqlAoUtuH2xWOh+jXpuArx11
IUdZH96UF6gsM5+Aj1Grye+aPvTepUtcOTGBg63u76qa+7CipMFjKSYQo0Z7
fbCbrN9197ubZCdw/N6VJHl6H7zu33W8tGYCL1NyLUvG+xDtncL1H/cE4q9k
CcpP9YH7lYSwyI9xcAi01fHOkvk/XrVlX/84fj/N2R3IRUXzkiW5lNpx7P1X
mHtXkIoHiSFW0bnjOPjTeYfuSipkbu6L/fJ+HKPNo8eLxakQNPsP8mHj6H32
4MFbSSpGsu2E+r3G4bx3wFJBnor6SvbcD8dxlN9gKL1QpkLMY5/5sXPjsHkq
LuEAKkLkeXQHj44jIXTZp3EtKjpz6J1tSuNQdpc813mcirg92//j3zQO60Mc
qU6GVGzR2REUunQcem98pqmmVJxp2X7N+u8YnvRsP1N4kYoYWrL3raEx2C16
bXL4KhV/3m8VoDWN4Rmf/E24UaH9i3NhUOEYbkfZBQjepWLf+9M0v6QxcIs7
aPk8pKLhppJ7XfgYejyeijoEUUFpXcJl+mAMZ8puhXK8oOJs/PaHSo5j8I9Y
wWkbTcVSj4O++sZjENSreaj5nooL/wmrVWiNYeePI1mlaVS01yUXuO4cQ+z1
4bn0bCoSc4b1b4qPodlHSdWzmIr/9gVJfeMbQ9ydw2KsKirq2C+jDX+OosT4
1srmRipeGqv8VaOO4p64S/aFTiqkTcOHTleP4nHJYxcjGhVr+MJkyr+Mwmja
YOO2USogu7jWJ3oU5cvp7u/YVKwd93roGjAKT6GQ4ZC/VJwLE35e7jqK9p/c
C2U4+zErdsxSw2wUrEvSAmH8/Ui4cSlvofYoDAvt5J2F+9FxbkHiVqVRXJi9
9veXWD++uakbXV83ik/ir3vGN/UjcNhTbQsf+d6365+zZftx1MGMvvXnCNwt
VyjsUOxHXO6B40d7RnCzu6FqpXo/xHmr1Fu+jpB8eWbJ24P9WOq4ab1L6gg8
tnlrCBzrh7eRySeLFyPYOtfmSzvTD05/FctSL/K+TMYti/P9yC485b7zyghW
6sn4nrLux+nSPFcRgxGcbt2iPmrfj++WzZ/nNEZwbLh5wNi1H1v+6wpVlRpB
WHd0jJpnP6YE+NQnhEZwN0uRv8ynH+kmz0Sjfw0j03XEP+9xP0xeRsU1UYfx
sVRn9lFYP+TvDcUbVQ/jwG/nNTxR/bjKV1valjaMLUJ5usz4frwxcffriBhG
kmC1jFdKP1Zw7EmvuTcMRoT3n4nMfhgfUo8Wsh3G3SWW1K+F/TjfwX7Qc2oY
aeZcTjqV5Pnj1zlCVIex42WVKBr68cqH9piyfhgOlns+87aT+YU8/u8q3zB0
hZ1/eVD7Uc+/3WSEMQS3t9WnzYb70VR7WHy6bQiHJIYNJ5j9eC/1Y0dn/hBM
b21xGfndjwl7KUH9t0NQtRHxyl9Ag73tA0GZwCGkqVbs2cNHQ1VOd0u1M3nf
xAt+6eU0dHh8kF1iPASq3y7vgjU0RJ9xMhPaOwTuL26sbRtpSN++QcF28xBu
llBdlmylQefzvpKL/EN4nCkYE7yLBtEN7TkbmN/BfHzuu68aDXOm1tNerd+x
bOqsuMF+8vdUx27N/O9o3L92rlabhmGTI4Gp0d9BdZ6dSj9Nw7G96d11vt/x
xP9t+CETGkZ2HpF6ZvcdsztmZJMtaWhs/MtKO/EdWdnObd52NNz/76Ssj9J3
iGxN2cbjQsNjxqv306LfUeAh+OLXLRpiXv6y2Tg3CKkLa34XetGgKlZxJGlg
ENu3jC7Y9YiGup9cdysqBuHd1L1eOJSGmr0/5mI/DMLDOnQ08hUNyzK1h3ge
D6K4074mPI4GGnfOOgXnQZT1/nxtm0TD88Xe5vkGg7hUve+/wXQavpyN5StW
HYTR8+TU+jwa2m/n+4f+N4ixY/2TluVk/aLsX7XO0qH+tFiioZYGfaXJlU59
dHRmlV78QKHBd6X2fXoJHWu++hvt6KWh7VTudGYsHfGZ1yw2f6fhV+aD0ks+
dLCUl1xgTtDw39mQkpu2dPREWnPaTNNwUVKns+coHauGaIXaczT0loVlbNlG
B3O1pFQH9wAUXOVUMvjp8GsTubNXaACX9KOWvB4bgKO7FENk9QA+D8Z+ca0d
wPSiWd5QiQHM8YXJeyUNoNphavf9LQOQ3VR40jtwAHtLPoms3TGAsukg+492
A7gWJ07zUx2A9XU5FXntAfy8lFhxad8ARg//uJGydQCrVv47wzoyAKmFk/QD
vAPwjnX8O0wq5KnibUM9QzR8Lgp6mnV2AHJ35xo7v5J9LXdt2Wk+gNV/V11o
I+v+OslTbq3tAPr+CpbSyT6a3NLZkeQ0AIFSRdt+Uxpa28slV90cAC3k0KSS
Og1Roha7GPcGkFq4+FLCWhr49pUOO/kP4P7FmDesqX4UHdXKsHxK5vPa/uqF
5n4o01xd5SIGkJfZZymf1g9diyvUNzED+JiXe7swoB+pZV7mXokDiDfe1XXn
Uj++LDV7JPSZzK82zWtCsx88ey7ULckdwGBGrU2QeD9Ep/k4e0sG4Mup8Cr0
DxVVz2/2G9cMwCBw7ufWJioqxQXbtJoHoNIqqrr4IxWX/K1cu7sGoM3ZnHL2
ARUV3ra82vQB3HYTyZ41ocLZMihNanwArRzLXX8qUVEg7bH4488BqFrEiGsJ
kLzU4OcQ8498P7nsL4PUAWnch2ocF9MhfDPZ/ld+HxI3lzd+F6CTPvaEqkpI
H1ibLzK+iZBzdvF5Xu/lPrQL1GWcE6fDQJdXLhp98PSiXS2TpGNj+Va7xBV9
cO4W3f9Sjg6dHu2zRs29JF+K5Isp0/FkcvFGuPVieO/OE/ygY2DZ17wNG3tx
WVs4IE6LDoHy8AtRpT34MBCTvfIEHRd4Vj4OJnW/mukZjmkDOpwFloXHC/TA
tqR68o4pHXx0LquJxG5857GccrtIB1emQJgV6Zs2dL+bPOpIR/mlRmc7dhdm
wz8Hl92gg24xdmBHYBe2KFN1ku/QofI67Iy2XBdYuY0pmg/p+HHqd3h+aSdu
Nlzl/hhEh23C2t6Lxp04+XWni+9zOkSTPps/nu7A17eZAfzRdBysWLr1+sMO
PLIxzZl7R4fYt7pUmkQHhDLSu6pS6XAMTzz0KrMdChN18cimY7ZT5KP1wXbE
cfP7bSymw6LDUbyztQ0ZPAIrU6voELkyUVh0vg2rxuSzkhrpeFHod0t/tBWK
5zmO3+ug42usHqXLtRU/MkIDOWh0NCw4k9I1TQHHDx36+Agdl2Uil8d5UJC0
qpLuxSbjv/7GZOFUC0SrWG3sv3Rojw7evnClBY3nNWgNiwZhUvh9JHikGbKd
x8LO8g/iSsmD4WbDZjSp3jU/ITwItfBFxWU1TVCVMpNYJzYIsLoHrNGEvTOL
fcM2kXut6+YmoTeNCPlUw+UpO4hTzGIHeZ5GPDxlKC+kOAirCyxuXZMGqN8J
OuqmTt6faOv3+EM9NJ6M3Tp5cBAXf6onvlxQjz4f/rNNuoOoq17gMn27FnVm
x3RKzwyi8wS/fvKCb/CoUt/56Nwgxov1ak66VqNmDatozmoQC5Z8fLwopRIX
db9epF4ZxObAAXvhoQrE2Vhk2V0n33+mk7mmrgzylhLrbW4P4sfPH7dM40pw
Y9Lvpqr3IA4a8NmWaRbhQFLEZWNinvVGbsnKRVh6+YOxB/Hs6iUngmWL8Hbw
m1oRsdpTmbWaK4vQ0i00c9iH5AkJk6eHhwuxs+bZLUPfQUTsbSmkPSrEeEK0
h6vfIDjKVoZlvylApvWnK8+JJTMD1tx7WACvTaXncoj3feJuULpaALEouvoc
8ezGh1I2ewtwNGzLrLf/IFrV/vj0dOcj4cHH288CBnF3Z8OaWeF8mJtne6YH
DiJx9rutl1MuMuKlZFuIX1s3vTA+mwv+8ZC2H8R10bIQ25uLL64OOxRIXtrY
78w0FMgF76NNtDTinW/6hLPe5iAlI/BQypNB7P/Pa2d7czZm+S0EEoMHERl7
OtFFLAunT9VnVRH/FO96NDaXiYQwdesR4q0TJ59o0jJxasPqAumng7gx9E/a
710m4pS/OSYQO950C3BXyISOuXJzXAjJc5R//13Zn4HnGUsiop4NItYoPlV9
XzoChCQmiomZXreTY8TSceeSwj46sb6xRlDl9GdYrz33XTqMnJfKhTHHkz5D
wfPjrk/EZ29fShMT+Yy6QydrysIHwaWtd1mLkobi11brhoi/7VGfGfuQhi+/
3Jz4ng/CdtONCcX7aXj5Pnr1cWKP2it/4+XSYCv4w7KN+Pt/slsL76RiMeXZ
v5EXg5BlSvb1Cqbgl1ziCYGIQXhqqC1+mJuMMZ+CGHli7cOLtDcZJaNRdejI
NeJFCumbY4I+IuqV6rN/xKd2tsjpMz4gZEp3eN3LQex988dWy+sDfI6b79Ek
znWM0Q9f+QH2C/z7vYnXPBU+wqeUCDWrLjmhV4Ow3/PIPvbcO8jlM+7uJD5/
4fBlof4EbFi1uEWPuH+faTyvZQJ4KrfdfE78JupIOqdpPGbWa9bmzD//vrQv
sf0tJt311/cQq+mV+kufeAuKrGfFhshBsHwnWlJ2xqHqwdM1B4nLdoxmS0fG
Iq8n/ooN8bmrBkf1Fsci9kn9ig/EDhl2FSvLohE2PGBdSzyZEro8SSwafpq/
sxjEi9cVbBm68gZXf6w3VXxN4s+IS4brx2tELVqwwoC49PCabpZdJGqX95Xd
IP7ZdO+AdMNLMt6CGy+INSKXjP4Wi4DMjsitucQnF62QdtV+DsO9Hj3dxDoL
MhjlZ8LI+pkEzRGv+1wb1b8jFF/Oqx1YHzUI5/xVM0vqgzFwZc20JrHi/vQ/
jcJPsNzj9ztL4tf6fh1VgQ8xEkp740Esd8aed/m++/gf0CJBDw==
            "]], 
           Line[CompressedData["
1:eJxN0Xk01OsfB3Ay9kiKSlRSQqKQyhJNDVJSWVooZUsqSzXWrImS7ESMfbqV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            "]]}, "Charting`Private`Tag$142059#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[
            0.5411764705882353, 0.7137254901960784, 0.027450980392156862`], 
            Thickness[Large]], 
           Line[CompressedData["
1:eJwV13c81d8fB3AiIrSI0s9KlIyGEcqrVCgjJITKJgmhjDJKRmaUVBpKw0iU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            "]], 
           Line[CompressedData["
1:eJwV13k4lG8XB3CJyF6hCGn5ZY1IlqQvbYTSXqQsSRFRkmxJCVEkZKlkjUKh
RCWUrSQiy2CYfezMorTyPu9fc32ua86573Oee+bcz0pXn/2nBAUEBMrmCQj8
/zMp6tUUJbMbJw6/UQ9O5SN749/IKcL6sZcLLhF2V2BlbcjqhuCb8VlXwhr/
vlQFEE4RWHzIjnBJ/SPeHOFj7T4C6oQvFkRLbs/uxnP7gkOyhI1unVePJrz4
R8JTAcLVB7adkMnpht3pywd6U/j4TGd/Us3tRvaiu1kxhOMa25huhH1UD0xf
Irz/aeVcAeEB04adJwmTzsds1MvrBiOpatSUMFtAJ8vicTeSy2d0Ju7xIbjC
/7JrQTfMaBkFdoRJi5ZKZBMeUX+1w4zwM6HXj2iEK+9F0zUJO4z+bXR+0o1y
2onlCwiXlkfIOT3tBm9F+82qZD6cbZPKjhV1oyLxs70G4erAF+MHS7oxJrqk
UTCJj8BOrrNlZTdS779ve5nAx7n8TzrkJmL/34b+aN/mI3eX1t56Ujf+ztv7
ySyaD/+Sr49ihrvx67VlTcZ1PqLYc1tzf3WjreiKf8oVPgxoF2QfLOyB6DX/
LmogH06/zD9vU+jBQZu7d8z8iX5RU7u2aPbA0OzH9HpfPjpuGUgt29QDkkv8
rP9ZPhRFHdK32/Rg7Cbj8153PqiZfeIrHXuwcMf6hC0ufFjMZhT2n+3BBmrQ
3BVHPhiaExkjIT24qVAqffAIH6pKYbVdt3oQUZlgG7Kfjz5Nr6bzD3ow4VIV
Xbmbj25RxkqX4h4cWfVgV7QVH96FD5/qvOuBNTfNqGgbHzuU6ZF2rT3Ymp5S
47qFj/SicCtVSg8k3JfStE34iBE4Zdw22QMfn1pjWwM+qlZ3BLfPEfupn5j3
T4ePm+LXJ0qlSfDtT4yar8lHyod3ZSxVEpaQhePT1/CxKuXA8U96JOwO/hu5
YwUfVuvXGcZakHCaG7DLUpE4j6l3XDP3k6B0sPUESZaPFw1G7xJdSdixL7ip
VpqPDTKb/hleIEFolZV+tRgf0xqNd9ZdJ6Fc4kHDLmE+9ore2y+YSEJd9PKK
dQJ8TJZPndbMJWEn+WF/xm8eFobnugqWkzBwh39vzXceamQexlbWk9C8zqV+
PoeHVz4rRD90kfDe2Hny3CgPVomssicsEm7Fb5I3YPFwtHPBNovvJAjDfVyK
ysMTZula7QW9aEg+fPtiHw/JrzONv8v1IuUfc/PGLh4+HFfIWKTWi/fRkW/D
2njwXjExPGDUC5F2kSDKJx5e5Am5Rlv24oDUAZf79Txs+pOnE3m0F5dizHsp
1Tw4ysVquJ7pxfJYsmj4a2K/s78CEgJ7YdCR3PTkBQ+ZwvWFvjG9eKv9W3W4
mAel9nZJnfReOG/4tS+igIfesx51Wwp7ESCj0vI4mwe9z9vz173theSinOdq
D3lYYBXs29LcC4bTwX01KTwoJ5neru7vhadi7+/+BB7ackGKGyPW8y/QPHqL
qCfiy6Wyv70YOv3F/mgkD/rXXv2+IdmHGHuZjnNXeTDbzigyUu7Dy7DYGVYQ
DzFdaWWbdfowN+HwhXKRhwtaSewVW/rQl/qEtcmHh56Mkbmy3X2QFkk/X+zB
Qyjto1faiT5cnIg6mXWSh+rhMZET5/qgEj39duY4DxY1qT/8w/rQtdHLs/UI
D04ON5d4xfdhfWf9UtH9PPxe3CW3+FEfto3tSbe35aE7/elZ8ZI+DHraqGru
5GH3UN0UvaYPRmohbSfMifrnn26SbO+Dpa/r2UWbeNi8+VTEMK0P8oH/nPo3
8CC5Kd8ni9sHYbuvZWI6PKwQ8XtWLNiPhaWUO6/UeGhJvbY8dXE/Dude9vi4
kocZywlv/VX9uBF24htvOQ8nG2lLVDf044dY0dlUOR48FyoOj23tB+Ja1+dJ
81C2nCwtfrAfOtv+E9ZeyEOAzS+lPrd+jOxmjTQL8kCCw9Goi/0Y+sM27vjL
RdD8HUNRN/qhKpKnuf8HFxWxfrnuyf24maSpZsrhYiNDqzz1cT96whMf3R/h
Qu8oCoMq+lF63jNGlsHFx4R7bZua+iHytqt+hsxFZnqA5R5SP+o6a4T2dXOx
5MyDCQz3w/TTeWO5r1zMP6AUSJvph5Da+Fr+JyK/5Nqj3aJkdAcvfbKjjgvB
W36nniwjY/o/Vxehd1zI9Fk3tmmQkbKKHGL4iov7O0IlHm8iI2JG+lP4cy7e
+/OvOliT8TqsLG3TEy40/PlWrsfIcJi6bX0qmwttEyNYnSUjk9ysPnufiyLF
bsXBIDI0GtNuliZz4f15dldTLBnv1sK2K46LT+Zn8+Puk6GSsj36TDQXp2+4
HH1SRMarMsMxz3Civrj7RtlVZMTuunJxIIiLw+Xr/1q3kCFdZzzmeZGL3YV2
spYDZJzNOzt3ypsLyqkyh5UTZATk6cR1uHPxYipjes8sGUNLTl4qdOJCKIXt
py09gHkKERUZR7ngCF5YOawyAF6LY6fQfi6Ut0StmtEdwKTutmdd1lywzKj7
mBhAiYuRvOJ2LjSPJbmH2w2gxq/cNMiMi1LLjtbzzgNo0T0Yuc2Qi28/D5wy
9x3ACgOD6nBdLgwDnexcwwfADDD4rKbOhfzSRhWDuwOYmm77PazKxd1AXyVm
1gAsq3wiVBW5sCvM9R4qG8DuNE2j6sVc5GcpTXz8MIAHIqJ/O8S5CCmf2ufQ
MQDVzcUHhISJ+FRbMTAGIKXdoZ3+j4Pt5hOcefwBkB1Vrhf84MCoYqnWMqFB
HHCc+qcwxUED70aihOwgnrR9LBMa5uCrjR2tZPUg8rPnzkrQOFC6mH2twGAQ
I7YPkvx7ORByMdl/Zfsg5m1R8rLv4GCdsoN//qFBMDSY1g+bOfj2oyv0qvsg
HIdGbvz7wIFscvJLo0uD+Dt2gd/7loMUQcqWrVGDOLW+8oHsSw7KDbxmNFMG
gY7fpi1FHOyNOJhc93gQcdHHq7PyONDOaYx8XjGIw82ryr895CAnMuRxYNMg
Ei9Yr4m4x4GjSZVCConIx824Ex/Hwd2FRy64jRDxPi91KyM5OJmx8Zf0r0EY
3lrb6xzGgb9gxjcpMQoeOvhlugZwsErLmjymQEHLXMVmlg8Hi1ZfNVbSoqDx
6+sLNac5CDVeFPTXlAKNM+9tKpw4iFjMHnljQ0G2VmyK3lEOWt5uL25xpOCH
ZseteXs5eK4xlFHlRUH71d0NB604kC5n+juGUHC8LcOiyZyDUmmvTLvbFMSH
SQTfNuZgUsfol+pDCmYpzCTSeg68lG/l7XhGwZCmSLe/OgenNTYbKdZQYP85
JE1PlYN/v3RnWlopiHB7O+a3jIOutGKxbxQKzr2tOb5AhgOr2XO2FVMUFFsa
GqmKcmB8NdbPZo6CPv7m7Q4CRL+HlwUoiFKhsfRUX/3UFO7zb9v8laYi0DT9
yBBlCqvYTZ+il1ERGbX2TXbrFH68We0UoUrF9brDCy5UT+GmyrqhI+pU3KhZ
++rasym88/izrGs9FbOvjimpP5zClpQxl/fGVATF0BjMW1NwLso8eMSCipiU
vkn94ClY7J2/qWEXFdoFn0trPabg0x1lmL2PioTZ934e9kT89nayugMVwYYG
Eo8sp+CQtDldxZWKEKqUP9dwChv9DlmPe1BhPHDJOGrtFEpNNuSevEDFqHzK
2TzZKQTR9eWsg4j1lp6SYs6fAvPCjG7fNSre2ZWG5XMnIXHXw2xrLBUGDX43
iiiTuJb4z0UhkYpn9rUfulonkRZyeH36fSqs/viuCauaxD/LdrmYHCr+y+zL
2VM4CcE/Mnmri6hoUeoPS0+dRMPm2bXJL6mgZ95mqEdOottZsta/iorT8n57
aBcnEe1FExRooCKrscZ4keskohx6HH+1UEEJZ6l6753Ejp6gJ82dVCypaw+V
xiRyTBmPdgwQ/bsUFL5GexJ217yLdVlURFwP9/VQnMSDkiq3ugkqsiNLFiiL
TCLf+7WU7g8qRB6qyspNT0BAktS2cJaoP36pugV9Ar8S326KW0BDp7h4VXfr
BMz/1VaFS9FwozDpVHbVBHZ899PbLU+DZrBF7qunExjrHLP7oEKDlIsydFMm
QLl348bjtTSMvvGSoUdMwM+c6WagS8PXT/y5ad8JNF7mGKYb0aAUauG65/gE
TieqqPqAhiRd0d1s6wkUJC96MWFJQ/9bVj/JcAJGQWuP99vRkLd5vbLEmgm4
7xQovXCUBnVbvYRk6QkczIqaoTnTcKhr/UX3P+O4M7j+UO0ZGnIYzyNDhsfh
Nf+Ro9V5Gn4/1ZJkfBvHPTHdYATSYPNTSDChdhxXMr1uSYXTYPH0ACOmeBwi
Kj6WUTdpaA82DGpLHcdgaKKCTwIN3T3iC5xvjONQQ0iyQDoN9vnrbxr6jiP2
/hIhz2wapEN3RB8+Ng6pgy03tz6lwUlZ1rTJchz607te15fR0Nv2vCZAfxy5
l0bmyt/QUPh25HCwyjg6owxNwj7QoGyRoPZFbBx5V62UeM00tPEfZB/9Poa6
YyHynR00PDhm/MeUNoZrKv5vnPpp0HBOHT7weQzxdfH+DgwaFMVSNBtfjcFh
5sjqdWM0QFu4NSp7DI2LWUFP+DQsn4i4GXBrDGEySSNJf2g4niKb1hgwht7v
IoKaQnTMKu1x2+IyBp6HhmSKBB0Flz3eCdqM4Witl66fLB19x+cVahmOwWn2
4p+fSnR8CTRzuLRiDC9UHg1OrKEjbiTMVF2MWO/LpZdvtOmw9nFhaX0fRZDb
EgO9jXTkVW23sx4cRfBAe7O8GR0qC5vNuj6OEvPykPjjHXRI+65Z6V86itB1
kVsk99AR6eD44mT6KLTmSNGMQ3QIxRq71UcQ+So5ISdP0PGmdn+Qvvco5A9q
Ru93p+NA/bsAuSOjONCjbjZ2jo4ht86Xc1tGsWekk3ksgA51ZXKyidooUgay
c0zD6PghKWY2KTOK8NcbJRqi6Ch3vKeQ/XMElQGjse/i6XB8kJn3jTaCZ/W2
s7dT6NC9Npzv8HkE23/5KYpm0nFerLWeVDYCdZl3u7n5dGQ5BsX03R9BsdRn
zYgSOpYIbC5vuTYCzv3I35OVdBzbaZYt4zmCcHE32sdaOk708W8M7h9BmeuC
C7afiHi7SwJJJiPQe9CsgHY6HkYx4rtXjsDHbfPLhb1EfUnxyufFRrBb1u9n
KI2OrxLrHUc5wwh8/PmAywgd31qtVGZIw9ipOnJ0kkvHU7Vpvf7qYTiHqPuP
/qJj8pya1OHHwzA5LRdRPY+Bc543pDTjhlFm0rR5sxgDzW8Huj77Efkm0yU0
FjPQF1qkLX5sGLSYDZE1igxkH7rgImM+DJFXgbx1qxkoX7/KwPO/YQTX0fzF
tRiwfWlRd0ZiGPGVUjl3NzCgsKr37SruELjxx4eiTRmYc3afiegZwqIf9ipH
thHfp/kObK0eQse25XOtNgyMOO6KK80eAs1v9kf5AQb2mJcPtEUP4U7s49Sd
jgyM6u9Su+c1hFm9v9rP3Rjo6PjDK9s7hNdv/EiRXgxcV96nHWU4BDmtknWi
/gzEcx4+nVEYQk2oVPrPEAZyHvw8vXqODTUnxV+1EQyYKDXtKmaysV59bN6G
2wy0fV8Q3tTERuS3gZWyyQy0mE/P5RaxEeqePJbxkIFFlTbDovFsfOg/15Ka
xwBD5O0KAz82GijfH3kWM5AmHOlafYQNj88WyuxyBl7Z54p9MGHDIe156dd3
DPReqY5NVmZjfA99yq2R6F/muYc9syyYJX5QbW9l4LDhlPwFKgv9r+vPFHUz
EC1vc51Vx4Lix1gHPQoDpP1VM5W5LORXXjz53xADPytv1HtEscAzEnfiTjKg
bJ9UF+zJwmCGu9DpGQbOrLXtH7RmYekwo9ZmjgFKQ0qF+joWuMvWqvWJMGEQ
oGNcIcFCDEnuqrkMEx6HM8UfjTPhG6TGkVvGxEt27quAViZm5s8uTFZlYk4s
RTeimInPPj82XVdnQntN7b7IOCbM617ILddjomEm4dwzLyYu5qkwYkyYcL+k
Y6xrw8R3j8ImDwsmxqymL5doMbFU/t8h3i4m1ASnWNsXMhGZ6/tnhLgh//iw
bnhwmIGX7xMSX9szoRM+19H/kXiujQFd+q5MLPuz1IlE9P1RcZjOck8mqH+k
6lnEc3QMsdUrvsCEZP1GT7ozAz29jWuXBjPBSNo5ZWjGQKbCyQ2ca0yU1gp7
FCxnQMyifuRCLBPXz+Rk8X7Q8d7assItkajn0bnzTp10GDECAnTuM/Gukuqm
W0bH7pPetKwcJp69q7pSe4uO0oYI14hCJvKPbSBf9aDjlbTLbZmXRH2tZRGT
W+kQ3ezUJl7FBLui9XSCCh0KM2JClDomooUMHib/pqE5LZh+rIWJI3Fz37W+
0fBJRYpk2cmEcY+CifAzGjxiTwUMkJmwEeossb9BQ1Ok50IbFhNXAuXezDrS
4OeWUKY2wUSPwOKA74Y01GiECj/7zoTJyRwVS0liLrXH+OT8I9Z/3vCHQ9wD
ykR2tvgKsyAb/Pzcz2oqCv9r7BiSZBHvsXtNjJOo4P13hvNFjjhnZ9LeUc5S
0SvZVnFchYUjuxfqZIOKsAjG+Ya1LKxu1PIqXEKF34DCtgc6LNgO2tg7dFKI
eSlXrWTEwp0p4dUIpGDEXH+vBFhgLvr4btVqCs7ayN7Ks2RBsjHVKbN+EEXM
nDfye1lwEpWPv0vc+02dDwnMHGHBT3JRar7kIDzrPk9ddWZBjLXg1GThAIZE
3X4EnmFhQaVkyinivWnVwJMpa18WGj06/Lz4ZMymvrzbcJkF1snx7XpxZKgb
0WyfX2XB+FHKIRsdMnhVHSVbb7Iwvf9XanV9P4Lbz4s8S2DBs2A55cyxfuz7
qO8fncaCQvFL1/iZPnx8XHlLIpuFHU3SWpdu9uH2aee3c09YUPrSVspQ7YNM
RTm5uZQF39TCnQ8re2Ew2ZaPNyzM9ss9c9/RizwRiZjVH1g42eer0t9DQoWo
pHxpMwty3pO170+QsHRc93VxBwvptTEhh8d6sPGEgN21PhY+5h7sJgf0YLoi
OU6AwUL7vEMl5JluCEzbsiZGWTirmbE4L7QbxUs/sSL4xP4vZTkK/uiCQjOP
xP/Dgs0Y+4qTdxc6TmxhtM9nw7F2aPTuaCe0+/ek2Euw4V13Y6TzaCe+mYS7
7pVlwzR1/oeGlm8wUXNRXaHEBngDTHd8g/lf4eiUNcT/Gjl4jUxWB5JetCwI
02ZjP/eDj65oB27uP6ors5GNU048kd2O7TC7mmAdaEbkL/SMiS/6ii13xkP2
7WDjzHezwgfzvoIaJWH/bTcbbZ/n+c9caUWbyx7b+kNs9O+VOPx83heENpvp
3z7OxsSHgy37Aj6jRZH3fu4UG/PEn8XPL/mEM7s/nqF5s/FfHPOc7HAT8k6f
fO11iVj/nm2lYlsDdN1UV56+wsb09+kQ57w6XJ6KCTaJZGPHETHPhq3vsb34
/tljhEVXOgQ+N3oP6bNFx0IJzy4T33tX+z0es7+Yvidsmqi5fKv8e3QNyPy1
iiLmhKpjotVILfRb7oUcjWbjvnlXLeN2LSYKskMDYtgQaJBPeZNVg0r3F95p
hNdW3lK8drMGEWvqj78lbPFCpN3wfA2UMllmc4RnV99UO21eA+sU9dnIWDZ6
TH9HDQ5Uo+DGsyv3brERrt+uOCtbDVfXN2HlcWwUzg55RlyoQkW+mnYX4Ufu
39KP2VdBYiKJNE24LVsbSuZVeBXgo2dAzKXVdD/uUckqLLy9hlFGWD+LKvv6
8VuUVMTtLLnDxjblCP3ezjeYlTgpWXiXjYzcA4X+Sq9xYP/X182Ev6uQb4/P
VaIgxcx9lLDW5L47WxmV2L9qWY1GIhuXh/9pxDypRJ7RF98Cwr7BgbeCDCph
62rUmZdEzLnuf8re2yqQViF+P/MeG7kO+aVmFuW4JaM6+YEwN+LK8xylclz1
MLBgET58bEvCp5mXcF9+fEgjhTgvnwRz7IpfwiDs2YYXhO2veJQpyb1E2859
LQ2pbCywOXjWsrsMHx6dWjFM+Mtms7/jRWV49TPwglgaG55rLk9uvF6GB0+z
l9kRDm31/pOvUwZPqWk3EuEhZW2t2qulEO6+9280nQ1t7loqRaoEP3UK90re
ZyNsi6nwzarnGI+qydElbGM132aNw3N0mAzvukh4vkH5fzkJz5D50OTeP8L7
9bt0DnOKkPRj98iKB2yYZ/32tIwoQpSd6+athKt8cw6nyhfh3LxYeiRhxUTZ
XWKGhTA9RdaRecjGuc23z+UefwKdak64PuETTlZnZegFWLVUuOsgYbqFc/5C
twKIfloXnEY4K3NXuZBzPv6u3Nr69v/xT+uphb2PMRV0eOUgYdOD9bEaex+j
WzusaVUGG7zoya4S/Tw030hU3EG4QW/sjUZGLt4N5nufJnz8/BHrg8K5yL3z
dUkRYZ8Kryb5hmykjDDdWwlPlSQvLlbKRszWX685hIVX1KgPe2fh/PRK542P
iN+fwwLNBdOPkDl/3pIjhOutFAd4XhloXUxtuEz4+7dr2zXaHxD7rbmcTnhL
hvjYL6X70NTL0KoivG/+Eo0AmzQcNQ8dHCBsO6+C03goheifY8Ic4RUvWzPp
esl4dcJ0+8pMNvyql/4V/3oXTG/Fma2EN24r/90heweLQ389cSP86HBMX3Pc
TYwmM7JCCescOrdwscV1/A8NsAG1
            "]], 
           Line[CompressedData["
1:eJxN0Xk01OsfB3Ay9kiKSlRSQqKQyhJNDVJSWVooZUsqSzXWrImS7ESMfbqV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            "]]}, "Charting`Private`Tag$142059#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[
            0.00784313725490196, 0.5098039215686274, 0.9294117647058824], 
            Thickness[Large]], 
           Line[CompressedData["
1:eJwV13c81d8fB3AtUShpSSmVlJSfXfHtVZRSFBIKhaxkZaaBSGQUkhEtolBG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            "]], 
           Line[CompressedData["
1:eJwV13k4lG8XB3CJyF6hCGn5ZY1IlqQvbYTSXqQsSRFRkmxJCVEkZKlkjUKh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            "]], 
           Line[CompressedData["
1:eJxN0Xk01OsfB3Ay9kiKSlRSQqKQyhJNDVJSWVooZUsqSzXWrImS7ESMfbqV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            "]]}, 
          "Charting`Private`Tag$142059#3"], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {}}, {
      DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
       AxesOrigin -> {0., 0.}, FrameTicks -> {{Automatic, {}}, {Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
       GridLines -> {Automatic, Automatic}, DisplayFunction -> Identity, 
       PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
       ImagePadding -> 100, DisplayFunction -> Identity, AspectRatio -> 
       0.7416407864998737, Axes -> {True, True}, AxesLabel -> {None, None}, 
       AxesOrigin -> {0., 0.}, 
       BaseStyle -> {FontFamily -> "Computer Modern Roman", 20}, 
       DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
       FrameLabel -> {{
          Graphics[{
            Thickness[0.02808199943836001], 
            Style[{
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
                 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
                0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
                 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBwAmIQ7b7m6HIGCWWHmSAQKekA4x/o3tdkshjB74no9mcU
kHIQrpxUcvaKEpwPlp+ByU9PA4Jjkg4PXOMdZ01UcjgDAj6SDsYgUKzk0AdS
XyDm0G3juSvtkKIDSHmamqhDOKdYu/F/BTgfrO+MPJwPNi9Q3kEE5I4UcYde
kDkf5Bxq7v+4Zfxa0uHLvo9b08vkHNYK6fCl18k6BLy9/HGGopxDCIh+KA9V
L+twR1N2zf/NChDxRhmIuYWKDm/acruNfktD5RUd1oDM2Sfl8GHReoWzEUoO
60B8OQlIOGxRcnAF+feGjMPKby8rzjgoQ8xxVHAws9kbNO2gCpzfyHK033C6
Gpzvsb9W1uK5hsN/EJCXdpCYeoUz45GWw0FQuDuLwPlg+f/f7dH5MvPiNE8b
aDmIN8lMMbj8G85vEq9lzTzG4gDjFy4v2fCPn9VBpMfrFcsXTTg/4JZ0TaIQ
gg+Ol8sScD44fgTE4ea1KrCrnpkiBrcPxoe5B51vAjZQ1CEVHHF/7KtA8eMt
6rDk1vLHhsxsDjC++ieVl7NOcsD54Oju4YbzwfGxWxDObwfZc0XIAWY+jI9i
/31BOB+cjh/zwPkzwAmdB+4/GB/mfxj/Nij+m5Wg5gvD+WB9G0ThfLC5JeLQ
+FeCphcJh735NW9nTlV0iFGNkDkXI+VQfnib68y1Cqh8XQT/PihdCMrC+bD8
AuND3CsBTd8ykHTCLOZwFqRORxYePvK7FuxL1ZOHho+Iw2mQ/BsFOB+cjk8o
wfmo+V/CAb08AADmLb18
                "], {{7.020309999999999, 11.2953}, {7.020309999999999, 
                10.2594}, {6.4593799999999995`, 9.495310000000002}, {4.90938, 
                9.495310000000002}, {3.5749999999999993`, 
                9.495310000000002}, {3.5749999999999993`, 
                12.618799999999998`}, {3.5749999999999993`, 
                12.893799999999999`}, {3.5749999999999993`, 
                13.035899999999998`}, {3.8249999999999993`, 13.0844}, {
                3.93281, 13.095300000000002`}, {4.290629999999999, 
                13.095300000000002`}, {4.52813, 13.095300000000002`}, {
                5.4937499999999995`, 13.095300000000002`}, {7.020309999999999,
                 13.095300000000002`}, {7.020309999999999, 11.2953}}}], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
                 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
                3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQA2IQ7b6/VtbiuY7DfxC4L+UA46t/Unk5S1Paof63VcG5
EzoO02cCQaS0g8/FiTH/FiP4JsZAUIzgg/Wn6zjEqEbInJORdjh/NeyNfjTC
/A16eYsZ92g7rBXS4Uu/J+bw5+3rA5bKWg5pIHBM1OEnmK8J54tPvcKZoaQB
59d82hCQvUvV4U1bbreRtDgqP1oezr/vGu84S1HBISP/Q+vJEB04H+ye2wg+
zL/o/L35NW9nTkXwyw9vc535V8nheZb2t+lztSH+sFGFmLdbA87/BXI/sxqc
7zyhWSjtlbIDf2zAfaPjSnC+SOWkkrNL5OH8meDwk3TY4dD06HiEGoS/U8Th
1GGntZn/NOB8sH+uaMP5qPEn6YAenwCL+NqH
                "], {{13.712499999999999`, 8.29219}, {10.875, 8.29219}, {
                10.970300000000002`, 10.1641}, {12.020299999999999`, 
                10.3781}, {12.3531, 10.3781}, {13.629699999999998`, 
                10.3781}, {13.700000000000001`, 8.696879999999998}, {
                13.712499999999999`, 8.29219}}}], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4mgFx4/Ja4wctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHWp/WxWcqzByCHjieck0mNXh84aA7Fnuhg43eG+LpX7jczgDAnMM
HNzWHF3OECEO588EgU4FOD8hJEh9gaaqwwa9vMWMOoYOBlorhS+oaDpEiG+/
yNBn5JCR/6H15BdtuP1vireK/tbWgfNTYu+4MVsg+FvMfxxK8ULwnyQuvGaS
r+NgWxmxwnSukcP5q2Fv9Kt1HLq9XrGYTETwwe7KRPAh+gwd/C9OjPl3WAsi
f9PAYb3qk+Z5uRoOkSD32RlA3Mui5nB8145etg/6Dh4g/1Yow/kw/8L4LQrs
qmeuyDiIT73CmaFk4LAj2Criv7o4xD0HDRzOgsKFR8jhtnRNolGpoQO3I5/X
jJUcDv3BJSrT840croPCt4wJ7n4YH+Y/GB/m//Q0IFiG4MPiFwCANtMk
               "]], 
              
              FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3,
                3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1,
                3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
               3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYC4uUvPPT+G1o5GGitFL7QouogMfUKZ8YjSwef
E+y2s69qOSy5v49vzmNjDL4+SL2KlkPBmu7bGQomcH6MguPH5D8IvhdIH6up
w5xFyjv/PNeE81PTgIANwTcGgcsScH5fRLc/o4A43LxWBXbVM1PE4PbB+DD3
oPNNwAaKOpwBAR0Th6r7P24Ze4tCzLMxhfNTYu+4Mc9A8A+2LQ8/xWQG5z9J
XHjNhN8czv+0ISB7Vro53HwYH2Y/2HweBB9mHowPds8fU4cdwVYR/9XF4fy1
Qjp86fck4HzpeXGapw004fwakEW/NOHmwcK37rdVwbkOBL8vuERl+nlzOB9M
l1jC+f4XJ8b8O2zpcP5q2Bv92xoOJVtFf59+ZwmPf/T0AAA6RuJ0
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
                4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{29.068799999999996`,
                 8.459380000000001}, {29.068799999999996`, 
                8.634379999999998}, {28.94059999999999, 8.760939999999998}, {
                28.757799999999992`, 8.760939999999998}, {28.551599999999993`,
                 8.760939999999998}, {28.321899999999996`, 8.57031}, {
                28.321899999999996`, 8.331249999999999}, {28.321899999999996`,
                 8.156249999999998}, {28.448399999999992`, 8.02969}, {
                28.631299999999996`, 8.02969}, {28.837499999999995`, 
                8.02969}, {29.068799999999996`, 8.22031}, {
                29.068799999999996`, 8.459380000000001}}, CompressedData["
1:eJxTTMoPSmViYGAwB2IQnRJ7x43Zwtah8v6PW8bdQg4wfrRqhMy5O1C+hq1D
qwK76pkvQg4zZgKBJILf4/WKxYQRwbepjFhh+tcGon+PkEMDy9F+w+82DtUg
87OFHHj8109JPWHj8B8E9vM76GutFL5QYuOQmgYEarwOS+7v45ujjOBPmcBf
ZcaN4B9oWx5+6pO1ww3e22KpZQj+i9rH2ed1+OF8kDNnRgo4SMyL0zzNYONw
BgTeCDhMBZknbeOg/knl5ayXgg5bzH8cSomycYgBubdGBOK/mTYOfRHd/owC
4g72TY+Oz1htAwmf0+IOvhcnxvw7bOMAck7aMQk4/6FrvOOsQEk4f0ewVcT/
51IQ9xTZOIhUTio5yyID9w+M73OC3Xa2qzWcn7+m+3bGByuHByDzJorD+WDz
1BH8tUI6fOn3xByOH3Zam/nPymENiL9PzKFkq+jv03zWcL7GW959BpoI/nSQ
/drWDgq7FuxLfScGiT9DawcGEHAQh4RHFtQ9LlKQ+D9h7RDw9vLHGYrSkPhi
sYHzwfoVEXywf0xtHNzXHF3O8EMKzm8HpQ8RBP9A974mk8OSkPg2RoTfk8SF
10zkoeknRgKSXl5YO1SBwl9bzOHPt9IHczZaQ8JHUATODwLZzygCcX+VNSS8
jgtCwqvA2kEe5F8/QYd0cMRZw9MDjB8M0p+I4IPpZdD0uNnawb7EsfZ0DDfc
fTC+Lig8niD4sPwDNk8RkZ9g+QsAf8Jyjg==
                "]}], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4t8xuUf/7XJwmAkCnQoOMP6HResVzkYoOVRE
rDA9u9rBYYPqk+Z5vqoO6WlAEObg8Pdb6YM5ghoOtb+tCs79sHdg4eyST36n
5XD8sNPazH92Duevhr3Rr9ZxOAMCdxB8mXlxmqcvIPh/QOYctHN4krjwmkk+
gr/F/MehFC8EPyX2jhuzBYL/pnir6G9tHYcb0jWJRl/tHPwvToz5d1jbwRgE
hB0g5kdrOrirljLNynCAuCNHFc4P5xRrN+5XgPPXCunwpd8TdwguUZn+X8HB
oWR5yYZ/5/kd/oPAfTuHQhC/nwVuvwnIns3McP6SW8sfGzYj+Nu9NljMsUTw
weG2jAnu/+u8t8VSy5jg4QPj76+VtUhnsYfzS4DePP3P3sH/iecl02BOh/v7
+OYYezk4fN73cWt6mCDEfdMdIO4xFoPH33RQfEZKO6DHLwCC+u++
               "]]}, 
             Thickness[0.02808199943836001]]}, {
           ImageSize -> {59.34930676629307, 27.23118306351183}, 
            ImageSize -> {35.60958405977584, 16.338709838107096`}, 
            BaselinePosition -> Scaled[0.32439307852814453`], 
            ImageSize -> {36., 17.}, PlotRange -> {{0., 35.61}, {0., 16.34}}, 
            AspectRatio -> Automatic}], None}, {
          Graphics[{
            Thickness[0.05624296962879641], 
            Style[{
              FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGINIIaxWZDYzFRgM0D5DGhsSsyhlhsGg3uoFW7EqAEA
fNECuQ==
               "], CompressedData["
1:eJxTTMoPSmVmYGBgBOJkIGYCYp8T7LazS7UcZJa/8NCbr+UA40tMvcKZ8Qgq
bo/gnwEBHUy+OJQP1v9VE0Jf1XL49fb1ActkDTj/VfFW0d+r1eF8Js4u+eR3
anDzXmRpf5tui+DvcGh6dFwCwT+xa0cv2wVVDD4LyJw8BL+B5Wi/obmWw6MI
8e0XGdQcZObFaZ420HJo4fVfP0UVwZcF+1vNYfoE/iozbai/ktQd0tOAgA3B
TwgJUl/gqQnnz5gJBD81HLaY/ziU4qXu8DRx4TWT8xqQ8OBRd/DYXytrka7h
UH3/xy3jbgUHkcpJJWdZpBzWCunwpcfJO6xXfdI8L1cTzge7d7smRN0Tebh7
3NccXc7goQh3L39swH2j6Qi+MEj9FUy+vtZK4QtLEHxYeMH0w/jvF61XOFuB
4BuDwGIFOP9A974mk2Z5eHzVgPxzWhbOf+Aa7zgrUBrOB4fLTCk4fw3If/sk
4eZBwhXBh8hLwPlVIPO1Mfmw+IXxYf4Nfnv544xGBL8votufMUASzg8By0tj
8GHhawLy72ZpB11F+S852zQg4X1D2uHC1bA3+rfVHWJUI2TO/eGDxx9YfTE3
JL79NeH8gFvSNYmTEHyU+PshALcfHN91gqjxxSKEyYfmRxgfFh5f9n3cmj5N
EM6X37VgX6ofgr/01vLHhs78cD7Y/Xu44fFRuLxkwz9/DjgfHF2RzHA+tyOf
14yXjHA+OD0YM8DNY9H/xXWp5689jJ8Kis+0P3A+OP4lf2HwYfEH48P8+8Dv
ZcLf+b/hfHD+8fkH5x8Epb/FzPDw2e61wWLOTmZoPgOWF7WPs8+/YYbnT7sS
x9rTMhyQdOIt6nCd97ZYqhkHJBxqROD+B8eTsQjEf8WccD44faZxwfmQ9MwF
cUeyCDx+37TldhtJizr0g9LbB2lIOfVDDZqeZOH2//0PBPtl4fbD8g/MfEj+
l4PzXcHpD8GHpD85SLouEIGXFzD7weVMu7rD5PbWqMs2Gg6iPV6vWEQ0HDaD
yiUtTUj8ztSAh9ecRco7/7BrwcMTVr7DyktY+f8cXA4j+LD0CADMLnDX
               "]], 
              
              FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
                3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
                1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4ppPGwKypfQd/oMBtwOMP2cmEEjyObwo3ir6
u1sPzk8ICVJfwKkL5z/P0v42/a+Og32JY+3pOwj+67bcbqPZAnA+2Hh5RTi/
/PA215m9ig4+J9htZ3/VcXjgGu84a6Kiw5xFyjv/tCP4TyLEt198oO0QzinW
bvxewaH+t1XBOQ5tqH4Fh9Q0IGjTxODzxwbcN2JXcMjI/9B68guCf3zXjl62
C1pw/ga9vMWMe7QdhCsnlZwtQfBh7ofxYf4D69+gDff/etUnzfN0teB8meUv
PPTma2LwYeHbwuu/foqrlkNvRLc/owGPg8/FiTH/FmvD+eevhr3Rj9aB8/98
K30wR1AXzhfp8XrFUqIH56PHHwDj3s32
               "]]}, 
             Thickness[0.05624296962879641]]}, {
           ImageSize -> {29.627131589871315`, 27.23118306351183}, 
            ImageSize -> {17.776278953922787`, 16.338709838107096`}, 
            BaselinePosition -> Scaled[0.32439307852814453`], 
            ImageSize -> {18., 17.}, 
            PlotRange -> {{0., 17.779999999999998`}, {0., 16.34}}, 
            AspectRatio -> Automatic}], None}}, FrameStyle -> Directive[
         AbsoluteThickness[0.5], 
         GrayLevel[0]], 
       FrameTicks -> {{Automatic, None}, {Automatic, Automatic}}, 
       FrameTicksStyle -> Automatic, GridLines -> {Automatic, Automatic}, 
       GridLinesStyle -> Directive[
         GrayLevel[0.5, 0.4]], ImagePadding -> 100, 
       ImageSize -> {595.275590551181, Automatic}, 
       Method -> {
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
         None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}}, PlotRange -> {All, All}, PlotRangeClipping -> 
       True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
       Ticks -> {Automatic, Automatic}}], 
     Placed[
      Unevaluated[
       SwatchLegend[{
         Directive[FontFamily -> "Computer Modern Roman", 
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0., 0., 0.], 
          Thickness[Large]], 
         Directive[FontFamily -> "Computer Modern Roman", 
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[
          0.5411764705882353, 0.7137254901960784, 0.027450980392156862`], 
          Thickness[Large]], 
         Directive[FontFamily -> "Computer Modern Roman", 
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[
          0.00784313725490196, 0.5098039215686274, 0.9294117647058824], 
          Thickness[Large]]}, {
         Graphics[{
           Thickness[0.029455081001472757`], 
           Style[{
             
             FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
              3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYCYvldC/al6sk7GGitFL7QourQG9Htz/hB1sHn
BLvt7KtaDhJNMlMMLn+3R+frg9SraDk88HuZ8Hf+bzi/D6R/A4sDjL/Na4PF
nJ8sDnMWKe/881wTzk9NAwI2BN8YBC5LwPlgcwTE4ea1KrCrnpkiBrcPxoe5
B51vAjZQFGJP2h/7qvs/bhl7i0LNY3OA8c+AQA8nnH+ge1+TyWMeOP8giL9Y
CM4XqZxUcpZFxAFmPowPs999zdHlDDOE4HyYeTA+WN9mHocdwVYR/9XF4fy1
Qjp86fck4HzpeXGapw004fyaTxsCsn9pws2Dha/6J5WXszoF4Hywe5aIwvkz
ZgKBpQyc/2Xfx63pZbIO56+GvdG/reEQ8PbyxxmKcvD4R08PAE9E2P4=
              "]], 
             
             FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYtEer1csW9Qd/oMBtwOMP2cmEEjyObTw+q+f
oorg/3z7+oDlYlU4v5HlaL/hdFUH+xLH2tN3EPzXbbndRrMF4Hyw8fKKcH75
4W2uM3sVHZ4mLrxm0q/q8MA13nHWREUHU5u9QdMUEfyaTxsCsqtUHMI5xdqN
3ys4dNp47kpbpAzVrwA1VwmDzx8bcN+IXcFhrZAOX3ofgg9y9sxMZTjf6wS7
7exQFQfhykklZ0sQfJj7YXyY/xJCgtQXeKrA/Q8257gSnP9+0XqFsxaYfFj4
gv1xX8mhN6Lbn9GAx+FFlva36bYqcH5m/ofWk18Q/BkT+KvMVqvC+RtUnzTP
41WH89HjDwBF18Zj
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp9w0ctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHTbo5S1mXGPgEPDE85JpMKuDzwl229lf9Rxu8N4WS/3G5/AfBObr
OritObqcIUIczp8JAp0KcH5CSJD6Ak1Vh+OHndZm7tNzMNBaKXxBRdOh2+sV
i8lBA4eM/A+tJ79ow+1/U7xV9Le2DpyfEnvHjdkCwd9i/uNQiheC/yRx4TWT
fB2HgjXdtzMuGDicvxr2Rr9ax2F/raxF+hEE/wwIzEHw9UHucNF38L84Mebf
YS2HGSB3S+o5rFd90jwvV8NBYuoVzoxHOhD3sqg56CrKf8kJ03HwAPm3QhnO
h/kXxm9RYFc9c0XGYeoE/iqz1ToOO4KtIv6rizvU/rYqOPdC1+EsyB08Qg4y
8+I0TwfoO3A78nnNWMnhcLhtefipRQYO10HhW8YEdz+MD/MfjA/zf3oaECxD
8GHxCwA63djS
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJzIGYC4h6vVywmH80dniQuvGayXsUBnR8hvv0iwztz
BwYQeKDiIDH1CmfGJdx8u8qIFaZ7EfxGlqP9htvNHeYsUt7557iKg8y8OM3T
G8wdLlwNe6O/W8Xhy85bXX9dzR3OgICMsoPqk+Z5Z1+ZOZQf3uY6s1YRIr4H
yl+rADG3wczhy76PW9PN5B2mTeCvMpM2cxCpnFRylkXa4Y50TaKRqJnDm7bc
bqNoWYeSraK/T/OZORiDQLMCxPxZpg4fFq1XOLtCCeK/OFOHmSBwUxninq8m
DlPaW6Muy6hC3C+O4P8HgflGcP7i+/v45lw2dAjnFGs3jleE88Hq9ivA+WDz
OxUc6n9bFZx7geAvf+Gh9/8jgv88S/vbdF4jDP7e/Jq3M6cqQMPJyEEY5N8n
UH6MEdR+JYeCNd23MxSMHVwmNAuldSk7HG5bHn7qE4IP8z+MnxJ7x435hqlD
b0S3P+MGeTjffc3R5Qw/pOB8cHh/E3c4CDLvEIwv5lAIsm+DqcPB7n1NJsxi
DmkgUGbqIL9rwb5UPmGHv99KH8wRNHVQ/6TycpYnF5xvV+JYe3oOO5w/Axz+
bBD3SZk6RKlGyJz7w+pgAo44BB+cfhIQ/BgFx4/JNVD7lTkh8TnPFKLvMw8k
/p6bQsJpjRAkXH+aQtLLERGHOlB8cJg5KIDcu07MYRkoPgTNIPovi0PS2wEz
ePjA0m8GyJ/TlCH+PWbu4AEOL2V4/gGnjzmY+QkAR7qAvw==
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP19562uv1OtHQ5072syUZZwgPEr7v+4Zdwt7dAf
XKIyvd7a4U1bbrfRbFmHGAXHj8k21g4ilZNKzi6RdzAxBoLHVg7ua44uZ7BQ
dDh+2Gltpp2VwwPXeMdZExUdToD45yzh/Ajx7RcZzlnA+YVrum9nFFg4gIwx
FlZw8Ls4MeZfsIXDfpB7nOUd1J40zzvLZeHQG9Htz/hBxuG60CfH82wWDjUg
952WhPNh7ofxq0Dy3GIOZ0CAx8KhXYFd9cwVIYeTIPfkWTiof1J5OctTwGGj
Xt5ixjMWDjIbxeYzPeB2EJ96hTMjydKBx5HPa8ZKLrj7Yfz/IKBvBeeXbBX9
ffqelYN9iWPt6TncDvpaK4UvuFg7tILs+yIAUd9v7bBWSIcv3U4YHr7gcBMW
c0APf4l5cZqnH1hBwrcFjb9EDM7XALn/pLADj//6KaknrByC317+OINRCBK+
86wcvuz7uDU9jNfhz7fSB3MErSD2FfPA/QPja7zl3WfQieCDw+uPhcMN3tti
qWW8DsteeOj9vwiNL0EhB8emR8dn7LZwCAHZ91AYzgf7754YnA9zP4wPds82
KTgfFp8w88H8DXJw+/ljA+4bfVdwsAepn20JCUd5RHqC8Zfc38c3R9gKzgfT
860cnCc0C6XdUoCHD9j9F+Xg4Xcf7B9ZOF9+14J9qeukMMIfAGvvaX8=
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iNty8NPHbJ3mAkCnQoOMP6HResVzkYoOeyt
lbVIX2LvsEH1SfM8X1WHGSB1P+0c/n4rfTBHUMPB5wS77WxXOwcWzi755Hda
DlMm8FeZeds6nL8a9ka/WgeiXhPBf56l/W26LIJ/4rDT2kw+W4cniQuvmeQj
+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcVj6wkPvv6Otg//FiTH/Dms7mBgD
QbEdxPxoTYcI8e0XGeTsHc6AQI4qnB/OKdZu3K8A568V0uFLvyfuUAI09nSf
nUPJ8pIN/87zQ/Tp2DoUgvj9LHD7wfZsZobzl9xa/tiwGcHf7rXBYo4lgp+e
BgTLmOD+v857Wyy1jAkePjB+j9crFpNABN++6dHxGd52Dv5PPC+ZBnNC5B/a
OXze93FrepggxH019hD3GIvB4286yNxIaQf0+AUAUXDaPg==
              "]]}, 
            Thickness[0.029455081001472757`]]}, {
          ImageSize -> {56.57922789539228, 27.23118306351183}, 
           ImageSize -> {33.94753673723537, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {34., 17.}, 
           PlotRange -> {{0., 33.949999999999996`}, {0., 16.34}}, AspectRatio -> 
           Automatic}], 
         Graphics[{
           Thickness[0.029455081001472757`], 
           Style[{
             
             FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
              3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYCYvldC/al6sk7GGitFL7QourQG9Htz/hB1sHn
BLvt7KtaDhJNMlMMLn+3R+frg9SraDk88HuZ8Hf+bzi/D6R/A4sDjL/Na4PF
nJ8sDnMWKe/881wTzk9NAwI2BN8YBC5LwPlgcwTE4ea1KrCrnpkiBrcPxoe5
B51vAjZQFGJP2h/7qvs/bhl7i0LNY3OA8c+AQA8nnH+ge1+TyWMeOP8giL9Y
CM4XqZxUcpZFxAFmPowPs999zdHlDDOE4HyYeTA+WN9mHocdwVYR/9XF4fy1
Qjp86fck4HzpeXGapw004fyaTxsCsn9pws2Dha/6J5WXszoF4Hywe5aIwvkz
ZgKBpQyc/2Xfx63pZbIO56+GvdG/reEQ8PbyxxmKcvD4R08PAE9E2P4=
              "]], 
             
             FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
              0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
              1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYmbOLvlkPQ2H/ohuf8YNwg4ndu3oZdugDuf7
XZwY82+xuoP8rgX7UvmEHX69fX3Aslnd4cu+j1vTywQdAm5J1yQGqTtEq0bI
nLsj4FDzaUNAtpW6w+u23G6j2QIOBlorhS+wqMH5viDzDqvC+f9B4L0SnJ+Z
/6H1pIiqQwzIvBoRBx1F+S85YaoQ+76JODyKEN9+kUHN4WD3viYTZjEHialX
ODOc1BxaFdhVz5SIOZw67LQ2007dQbhyUslZFwkHmP9EQHwWKTh/R7BVxP/n
MnD+h0XrFc5GKDg0shztN5yu5vDANd5x1kRFhwtXw97oz1aB87ttPHelbVKC
88F0oaJDOKdYu7G8Apxfc//HLeNsWTg/Ahw+0hD/8is5HAC5f7E0xF4PBH+t
kA5f+jwE/wwIyChDwkNGBs4HmxsoC+fPmQkEP+UcVnx7WXEmQAnOB9snj+Cn
pwHBNCWHvfk1b2cuVXAQiA24b7Rc2aEa5F5uRQcmUHjkqcD5Db+tCs69UIXz
XxVvFf29GhreU+ThfFh4wvgzwUASml5UHfpA6clA3KETFH6LlCHxGSYM5Ss6
8Djyec3I5IOH13Xe22Kp23jhfLD6aQg+2F//uR12ODQ9Or5DHc5HT88AiPJE
zg==
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp9w0ctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHTbo5S1mXGPgEPDE85JpMKuDzwl229lf9Rxu8N4WS/3G5/AfBObr
OritObqcIUIczp8JAp0KcH5CSJD6Ak1Vh+OHndZm7tNzMNBaKXxBRdOh2+sV
i8lBA4eM/A+tJ79ow+1/U7xV9Le2DpyfEnvHjdkCwd9i/uNQiheC/yRx4TWT
fB2HgjXdtzMuGDicvxr2Rr9ax2F/raxF+hEE/wwIzEHw9UHucNF38L84Mebf
YS2HGSB3S+o5rFd90jwvV8NBYuoVzoxHOhD3sqg56CrKf8kJ03HwAPm3QhnO
h/kXxm9RYFc9c0XGYeoE/iqz1ToOO4KtIv6rizvU/rYqOPdC1+EsyB08Qg4y
8+I0TwfoO3A78nnNWMnhcLhtefipRQYO10HhW8YEdz+MD/MfjA/zf3oaECxD
8GHxCwA63djS
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJzIGYC4h6vVywmH80dniQuvGayXsUBnR8hvv0iwztz
BwYQeKDiIDH1CmfGJdx8u8qIFaZ7EfxGlqP9htvNHeYsUt7557iKg8y8OM3T
G8wdLlwNe6O/W8Xhy85bXX9dzR3OgICMsoPqk+Z5Z1+ZOZQf3uY6s1YRIr4H
yl+rADG3wczhy76PW9PN5B2mTeCvMpM2cxCpnFRylkXa4Y50TaKRqJnDm7bc
bqNoWYeSraK/T/OZORiDQLMCxPxZpg4fFq1XOLtCCeK/OFOHmSBwUxninq8m
DlPaW6Muy6hC3C+O4P8HgflGcP7i+/v45lw2dAjnFGs3jleE88Hq9ivA+WDz
OxUc6n9bFZx7geAvf+Gh9/8jgv88S/vbdF4jDP7e/Jq3M6cqQMPJyEEY5N8n
UH6MEdR+JYeCNd23MxSMHVwmNAuldSk7HG5bHn7qE4IP8z+MnxJ7x435hqlD
b0S3P+MGeTjffc3R5Qw/pOB8cHh/E3c4CDLvEIwv5lAIsm+DqcPB7n1NJsxi
DmkgUGbqIL9rwb5UPmGHv99KH8wRNHVQ/6TycpYnF5xvV+JYe3oOO5w/Axz+
bBD3SZk6RKlGyJz7w+pgAo44BB+cfhIQ/BgFx4/JNVD7lTkh8TnPFKLvMw8k
/p6bQsJpjRAkXH+aQtLLERGHOlB8cJg5KIDcu07MYRkoPgTNIPovi0PS2wEz
ePjA0m8GyJ/TlCH+PWbu4AEOL2V4/gGnjzmY+QkAR7qAvw==
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP19562uv1OtHQ5072syUZZwgPEr7v+4Zdwt7dAf
XKIyvd7a4U1bbrfRbFmHGAXHj8k21g4ilZNKzi6RdzAxBoLHVg7ua44uZ7BQ
dDh+2Gltpp2VwwPXeMdZExUdToD45yzh/Ajx7RcZzlnA+YVrum9nFFg4gIwx
FlZw8Ls4MeZfsIXDfpB7nOUd1J40zzvLZeHQG9Htz/hBxuG60CfH82wWDjUg
952WhPNh7ofxq0Dy3GIOZ0CAx8KhXYFd9cwVIYeTIPfkWTiof1J5OctTwGGj
Xt5ixjMWDjIbxeYzPeB2EJ96hTMjydKBx5HPa8ZKLrj7Yfz/IKBvBeeXbBX9
ffqelYN9iWPt6TncDvpaK4UvuFg7tILs+yIAUd9v7bBWSIcv3U4YHr7gcBMW
c0APf4l5cZqnH1hBwrcFjb9EDM7XALn/pLADj//6KaknrByC317+OINRCBK+
86wcvuz7uDU9jNfhz7fSB3MErSD2FfPA/QPja7zl3WfQieCDw+uPhcMN3tti
qWW8DsteeOj9vwiNL0EhB8emR8dn7LZwCAHZ91AYzgf7754YnA9zP4wPds82
KTgfFp8w88H8DXJw+/ljA+4bfVdwsAepn20JCUd5RHqC8Zfc38c3R9gKzgfT
860cnCc0C6XdUoCHD9j9F+Xg4Xcf7B9ZOF9+14J9qeukMMIfAGvvaX8=
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iNty8NPHbJ3mAkCnQoOMP6HResVzkYoOeyt
lbVIX2LvsEH1SfM8X1WHGSB1P+0c/n4rfTBHUMPB5wS77WxXOwcWzi755Hda
DlMm8FeZeds6nL8a9ka/WgeiXhPBf56l/W26LIJ/4rDT2kw+W4cniQuvmeQj
+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcVj6wkPvv6Otg//FiTH/Dms7mBgD
QbEdxPxoTYcI8e0XGeTsHc6AQI4qnB/OKdZu3K8A568V0uFLvyfuUAI09nSf
nUPJ8pIN/87zQ/Tp2DoUgvj9LHD7wfZsZobzl9xa/tiwGcHf7rXBYo4lgp+e
BgTLmOD+v857Wyy1jAkePjB+j9crFpNABN++6dHxGd52Dv5PPC+ZBnNC5B/a
OXze93FrepggxH019hD3GIvB4286yNxIaQf0+AUAUXDaPg==
              "]]}, 
            Thickness[0.029455081001472757`]]}, {
          ImageSize -> {56.57922789539228, 27.23118306351183}, 
           ImageSize -> {33.94753673723537, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {34., 17.}, 
           PlotRange -> {{0., 33.949999999999996`}, {0., 16.34}}, AspectRatio -> 
           Automatic}], 
         Graphics[{
           Thickness[0.029455081001472757`], 
           Style[{
             
             FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
              3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYCYvldC/al6sk7GGitFL7QourQG9Htz/hB1sHn
BLvt7KtaDhJNMlMMLn+3R+frg9SraDk88HuZ8Hf+bzi/D6R/A4sDjL/Na4PF
nJ8sDnMWKe/881wTzk9NAwI2BN8YBC5LwPlgcwTE4ea1KrCrnpkiBrcPxoe5
B51vAjZQFGJP2h/7qvs/bhl7i0LNY3OA8c+AQA8nnH+ge1+TyWMeOP8giL9Y
CM4XqZxUcpZFxAFmPowPs999zdHlDDOE4HyYeTA+WN9mHocdwVYR/9XF4fy1
Qjp86fck4HzpeXGapw004fyaTxsCsn9pws2Dha/6J5WXszoF4Hywe5aIwvkz
ZgKBpQyc/2Xfx63pZbIO56+GvdG/reEQ8PbyxxmKcvD4R08PAE9E2P4=
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYCYiNjIAjWcOiP6PZnLBB2gPFNQLSwmENqGhC4
qTtEq0bInKuRcPDYXytrsVzVoQ+k3kDSoeG3VcG5F2oO7QrsqmdEpBx2ODQ9
On5D3WGNkA5fup0MnL8j2Cri/3E5OH8mCKxUcNhi/uNQSpaawwPXeMdZExUd
fC9OjPl3WAXO/w8C/MpwPtg9xxQd9ubXvJ25VAHOD3l7+eOMh3JwfivIPVtk
HU6fAQIdJYh+Q1mHdJD8NAT/jqbsmv/CynA+2NxUZQeRykklZ58g+GD5i3Jw
/lqQ//7JO4CCyfixkoP7mqPLGSwUIP7qVHJQvvYomMFGAWKOiTKEL6PowMTZ
JZ+cpwJRr6Ho0MBytN9wO4JvarM3aJqiKpyvoyj/JSdMzYE/NuC+ETuCDwtP
GF9+14J9qX0yDo8ixLdffKDqMAPkDktpeHx92fdxa/o2KYcNqk+a5+mqOrxp
y+022i3pcGLXjl62CyoOFfd/3DJeLengAbL3hrKD+ieVl7M6JR1cJjQLpXUp
OwSDwrdREuK/TGUIXYngg9ODAIIPDp95EhC6D8EHh9dlBF92+QsPvfkqcD7M
/TD+q+Ktor9XqzmkgeNVDM6HpVcY/0Xt4+zzb/gcZkzgrzLrVnXwf+J5yXQy
DyQdb1aB82H2w/idNp670hYpOXwFhc81Xmh6UHJ4DQqf2QKQ9LIMwQfHI4+y
w2eQ+jBBOP9g974mk2QhOB8cP+nCEH+sU3I4AJJXFoGnRxgfLL9PEc4HSZ/x
UYTE/wxhOB/s7mAhON++xLH29Bw+iH1vlBx4HPm8ZqzkcrhwNeyN/m4VOB+S
39TgfFj+Bseno4ADev4HAC8Epqc=
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp9w0ctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHTbo5S1mXGPgEPDE85JpMKuDzwl229lf9Rxu8N4WS/3G5/AfBObr
OritObqcIUIczp8JAp0KcH5CSJD6Ak1Vh+OHndZm7tNzMNBaKXxBRdOh2+sV
i8lBA4eM/A+tJ79ow+1/U7xV9Le2DpyfEnvHjdkCwd9i/uNQiheC/yRx4TWT
fB2HgjXdtzMuGDicvxr2Rr9ax2F/raxF+hEE/wwIzEHw9UHucNF38L84Mebf
YS2HGSB3S+o5rFd90jwvV8NBYuoVzoxHOhD3sqg56CrKf8kJ03HwAPm3QhnO
h/kXxm9RYFc9c0XGYeoE/iqz1ToOO4KtIv6rizvU/rYqOPdC1+EsyB08Qg4y
8+I0TwfoO3A78nnNWMnhcLhtefipRQYO10HhW8YEdz+MD/MfjA/zf3oaECxD
8GHxCwA63djS
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJzIGYC4h6vVywmH80dniQuvGayXsUBnR8hvv0iwztz
BwYQeKDiIDH1CmfGJdx8u8qIFaZ7EfxGlqP9htvNHeYsUt7557iKg8y8OM3T
G8wdLlwNe6O/W8Xhy85bXX9dzR3OgICMsoPqk+Z5Z1+ZOZQf3uY6s1YRIr4H
yl+rADG3wczhy76PW9PN5B2mTeCvMpM2cxCpnFRylkXa4Y50TaKRqJnDm7bc
bqNoWYeSraK/T/OZORiDQLMCxPxZpg4fFq1XOLtCCeK/OFOHmSBwUxninq8m
DlPaW6Muy6hC3C+O4P8HgflGcP7i+/v45lw2dAjnFGs3jleE88Hq9ivA+WDz
OxUc6n9bFZx7geAvf+Gh9/8jgv88S/vbdF4jDP7e/Jq3M6cqQMPJyEEY5N8n
UH6MEdR+JYeCNd23MxSMHVwmNAuldSk7HG5bHn7qE4IP8z+MnxJ7x435hqlD
b0S3P+MGeTjffc3R5Qw/pOB8cHh/E3c4CDLvEIwv5lAIsm+DqcPB7n1NJsxi
DmkgUGbqIL9rwb5UPmGHv99KH8wRNHVQ/6TycpYnF5xvV+JYe3oOO5w/Axz+
bBD3SZk6RKlGyJz7w+pgAo44BB+cfhIQ/BgFx4/JNVD7lTkh8TnPFKLvMw8k
/p6bQsJpjRAkXH+aQtLLERGHOlB8cJg5KIDcu07MYRkoPgTNIPovi0PS2wEz
ePjA0m8GyJ/TlCH+PWbu4AEOL2V4/gGnjzmY+QkAR7qAvw==
              "]], 
             
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP19562uv1OtHQ5072syUZZwgPEr7v+4Zdwt7dAf
XKIyvd7a4U1bbrfRbFmHGAXHj8k21g4ilZNKzi6RdzAxBoLHVg7ua44uZ7BQ
dDh+2Gltpp2VwwPXeMdZExUdToD45yzh/Ajx7RcZzlnA+YVrum9nFFg4gIwx
FlZw8Ls4MeZfsIXDfpB7nOUd1J40zzvLZeHQG9Htz/hBxuG60CfH82wWDjUg
952WhPNh7ofxq0Dy3GIOZ0CAx8KhXYFd9cwVIYeTIPfkWTiof1J5OctTwGGj
Xt5ixjMWDjIbxeYzPeB2EJ96hTMjydKBx5HPa8ZKLrj7Yfz/IKBvBeeXbBX9
ffqelYN9iWPt6TncDvpaK4UvuFg7tILs+yIAUd9v7bBWSIcv3U4YHr7gcBMW
c0APf4l5cZqnH1hBwrcFjb9EDM7XALn/pLADj//6KaknrByC317+OINRCBK+
86wcvuz7uDU9jNfhz7fSB3MErSD2FfPA/QPja7zl3WfQieCDw+uPhcMN3tti
qWW8DsteeOj9vwiNL0EhB8emR8dn7LZwCAHZ91AYzgf7754YnA9zP4wPds82
KTgfFp8w88H8DXJw+/ljA+4bfVdwsAepn20JCUd5RHqC8Zfc38c3R9gKzgfT
860cnCc0C6XdUoCHD9j9F+Xg4Xcf7B9ZOF9+14J9qeukMMIfAGvvaX8=
              "]], 
             FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iNty8NPHbJ3mAkCnQoOMP6HResVzkYoOeyt
lbVIX2LvsEH1SfM8X1WHGSB1P+0c/n4rfTBHUMPB5wS77WxXOwcWzi755Hda
DlMm8FeZeds6nL8a9ka/WgeiXhPBf56l/W26LIJ/4rDT2kw+W4cniQuvmeQj
+FvMfxxK8ULwU2LvuDFbIPhvireK/tbWcVj6wkPvv6Otg//FiTH/Dms7mBgD
QbEdxPxoTYcI8e0XGeTsHc6AQI4qnB/OKdZu3K8A568V0uFLvyfuUAI09nSf
nUPJ8pIN/87zQ/Tp2DoUgvj9LHD7wfZsZobzl9xa/tiwGcHf7rXBYo4lgp+e
BgTLmOD+v857Wyy1jAkePjB+j9crFpNABN++6dHxGd52Dv5PPC+ZBnNC5B/a
OXze93FrepggxH019hD3GIvB4286yNxIaQf0+AUAUXDaPg==
              "]]}, 
            Thickness[0.029455081001472757`]]}, {
          ImageSize -> {56.57922789539228, 27.23118306351183}, 
           ImageSize -> {33.94753673723537, 16.338709838107096`}, 
           BaselinePosition -> Scaled[0.32439307852814453`], 
           ImageSize -> {34., 17.}, 
           PlotRange -> {{0., 33.949999999999996`}, {0., 16.34}}, AspectRatio -> 
           Automatic}]}, LegendMarkers -> Automatic, LabelStyle -> {}, 
        LegendLayout -> {"Column", 1}, Spacings -> 0.15]], {{0.75, 0.57}, {0, 
       0}}, Identity]]& ],
   AutoDelete->True,
   Editable->True,
   SelectWithContents->False,
   Selectable->True], 
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0., 0., 0.], Thickness[Large], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN1nc8V+//P3CpbFJRSEaDELJnVomMkngTCi8zKSvJlmwaVkRJZkhWsiJb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         "]], LineBox[CompressedData["
1:eJxN0Xc01u0fB3By24UUlaikrGxSGdFdt1Wo0KJkS2VU9h4hySayV09llm48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         "]]},
       Annotation[#, "Charting`Private`Tag$142145#1"]& ], 
      TagBox[
       {RGBColor[
        0.5411764705882353, 0.7137254901960784, 0.027450980392156862`], 
        Thickness[Large], Opacity[1.], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJxN1Xc4F9ofB3AaViihpYiMEK49b0YZFa5VhIqvjOSaZaQQyUxZUbJXKJTs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         "]], LineBox[CompressedData["
1:eJwV13c8Vf8fB3BpSBENlZGkvioZqSRULyTKSEklFTJCKWUkK5SMtCSRkEgq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         "]], LineBox[CompressedData["
1:eJxN0Xk01OsfB3Ay9kiKSlRSQqKQyhJNDVJSWVooZUsqSzXWrImS7ESMfbqV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         "]]},
       Annotation[#, "Charting`Private`Tag$142145#2"]& ], 
      TagBox[
       {RGBColor[0.00784313725490196, 0.5098039215686274, 0.9294117647058824],
         Thickness[Large], Opacity[1.], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJxN1Xc4F9ofB3AaViihpYiMEK49b0YZFa5VhIqvjOSaZaQQyUxZUbJXKJTs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         "]], LineBox[CompressedData["
1:eJwV1nc8lf8XAHBNKaKhMpLUVyUjSkI6SJSRkkoqZIRSykhWKBlpSSJJIqlU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         "]], LineBox[CompressedData["
1:eJxN0Xk01OsfB3Ay9kiKSlRSQqKQyhJNDVJSWVooZUsqSzXWrImS7ESMfbqV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         "]]},
       Annotation[#, 
        "Charting`Private`Tag$142145#3"]& ], {}}, {{}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {}},
   AspectRatio->0.7416407864998737,
   Axes->{False, True},
   AxesLabel->{None, None},
   AxesOrigin->{0., 0.},
   BaseStyle->{FontFamily -> "Computer Modern Roman", 20},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, 
      FormBox[
       GraphicsBox[{
         Thickness[0.027909572983533353`], 
         StyleBox[{
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJlIGYC4mjVCJlzMsIOJsYgIOoA47cqsKuemSLm8MA1
3nGWoBCcv9Vrg8WcnzxwPljfZh6Hvohuf0YBcTgfbNxlCTg/4JZ0TaKQJpwv
0uP1iuWLJtw8mXlxmqcNtOD2wfgw96DzJaZe4cx4pOXgvubocoYfgg4+J9ht
Z1/VcogBye/hhvNlNorNZ3rAAecvubX8sSEzG5yfMzWh0KL4tz2q+m/2MPNh
fJj9LPq/uC7x/Ibzwf7ewAJ33zawf1jg/oPxYf6H8WHhA+PDwg9mHix8YfbB
+DD3oPNh8QfzT9X9H7eMvUUdXtQ+zj7/htUBxlf/pPJy1kkOOD89DQiWccP5
sPCE8dHTBwApedDM
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI1IAaxQYAJSjNCxZiR+OjipLKRzSGGTYwbiHHbSNML
AA3FAos=
            "], CompressedData["
1:eJxl1FtIU2EcAPBNpTAiI3FqOrZz2drNLtPKwod/kV2QcsyoEUk3nUZLe0hK
W1GSSQ3NwsqFyEiifDD3ICULbSVhwRTL8MECZW9SglmYUVTnO+v/H24fHMaP
s/P9L9+FO15tL09UKBRK6SmRngTpSUq+oTmxLwfyctlIA3SDdqku1KqC1saG
Q2PZFvI6U1fq6FUz+c3g9u6Tl8zw0jNQn5eYQU6tvX12uExLFsbDJYp2nryy
1DZp3SVA8USW+9icCXo3L7wqWybClCP92TswQR/Uh4cWREi/8yG5kjf+z0MH
NvZ/u4FcVvppZ6JDH2MdOJJVjbk9AuRwmu+ueRG65qfPh4I8hNn8PhGuJL2+
ueGeGMnjoEDfVzilMc6RQ2ws15AP6xzZIwVquF6wJ+DkBfhy7bTH+jEbZh/0
aIcf89Dk8BQrR+ON38t9LlGBe85vOzUhki//2npmxCDVX3hk2/1bmeT17P23
TOheZVlR8Ucgy8s1xpPlPJ5nkHF9hln+rqgxXqxx/ZtZvi3pUDe5MJFblAZB
tq7CanKbVxq1WWSsH60O+AbKqzRkuZ8HtDQ/GuPLdXWoyZF+xxvrQ8u/IS35
3ODTQu9eAS6wuGYt/Jz5HNzSKUJ/tXvG+5Aj/2VDIyx+XyOAyPanSyCnsH3x
gyNjfDTm52H7wBo1xos11i+fix089Ueuv1kgy/s+XyQf3W9f45uOOjKPniyf
h/d6mh+N8dtaUuo2FenIGew8JcQb60Njf9HY390vLqrzH+mpfxsL+u13OQPZ
v7aqU9luJP+er5lq/2qk/qKxv2iMj8b85PvoSdQYL9ZYv3y+gwbqT+ReMZEr
q2cb3vaaFu9Pp5k8FOhrWuK3kGPvx38w0B/N
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp940ctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHTbo5S1mXGPkEPDE85JpMKuD6pPmeWerDB1u8N4WS/3G5/AfBM4b
OLitObqcIUIczp8JAp0KcH5CSJD6Ak1Vh8eJC6+ZxBs6GGitFL6gounQ7fWK
xeSgkUNG/ofWk1+04fa/Kd4q+ltbB85Pib3jxmyB4G8x/3EoxQvBfwIyN1/H
oWBN9+2MC0YO56+GvdGv1nHYXytrkX4EwT8DAnMQfPGpVzgzFhk6+F+cGPPv
sBZEnsfQYT3Io7kaDj0g9xUaQNzLouYwfQJ/lZm2gYMHyL8VynA+zL8wfosC
u+qZKzIO3ifYbWeHGjjsCLaK+K8uDnHPFwOHs2B7hBx4/ddPSV1h6MDtyOc1
YyWHw+G25eGnFhk5XAeFbxkT3P0wPsx/MD7M/+lpQLAMwYfFLwAk3dnA
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYC4hvSNYlGqVYOBlorhS+0qDr4nGC3nS1qBaGv
ajncEPrkeF7MBIOvD1KvouWw5P4+vjnBCP6E4BKV6fqmcH7tb6uCcxamDnMW
Ke/881wTzk9NAwI2BN8YBC5LwPl9Ed3+jALicPNaFdhVz0wRg9sH48Pcg843
ARso6sAAAgkmDlX3f9wy9haFmJdvCufPmMBfZXYawf+y81bXX1MzOF9i6hXO
DCdzOF/1SfO8s7PM4ebD+DD7webbI/gw82B8sHsMzBx2BFtF/FcXh/PXCunw
pd+TgPOl58VpnjbQhPNrPm0IyP6lCTcPFr4b9fIWM+5B8A+2LQ8/xWQB56fE
3nFjXmEJ5zewHO03/G7pcP5q2Bv92xoOy1946P1XRMQ/enoAADERy2Y=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
             4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, {{{29.268799999999995`, 
             8.459380000000001}, {29.268799999999995`, 8.634379999999998}, {
             29.140599999999992`, 8.760939999999998}, {28.95779999999999, 
             8.760939999999998}, {28.751599999999993`, 8.760939999999998}, {
             28.521900000000002`, 8.57031}, {28.521900000000002`, 
             8.331249999999999}, {28.521900000000002`, 8.156249999999998}, {
             28.648399999999995`, 8.02969}, {28.831299999999995`, 8.02969}, {
             29.037499999999994`, 8.02969}, {29.268799999999995`, 8.22031}, {
             29.268799999999995`, 8.459380000000001}}, CompressedData["
1:eJxTTMoPSmViYGAwB2IQPXUCf5VZtq1D5f0ft4y7hRxg/GjVCJlzd6D8aFuH
VgV21TNfhBzOgIAPgr+/VtYi3QTBz1/TfTvDAKp/j5DDFvMfh1K0bB2qQeZn
CznYNz06PuO3jcN/ENjP75ASe8eNeYWNQ2oaEKjxOlwV+uR4PgzBP37YaW2m
HYL/Zeetrr+qNg43eG+LpZYh+C9qH2ef1+GH82eCQKSAg8/FiTH/jG0g7n4j
4HACZJ6fjYP6J5WXs14KOjzN0v42vdfGIQbk3hoRiLozNg59Ed3+jALiDiVb
RX+fvmcDCZ/T4g4NLEf7Db/bOICck3ZMAs5/6BrvOCtQEs7fEWwV8f+5FMQ9
S20cRConlZxlkYH7B8av/21VcK7CGs5fcn8f3xxla4cHIPMmisP5YPPUEfy1
Qjp86ffEHP58K30wx9DaYQ2Iv0/MYfkLD73/jgh+jILjx+QYBB/s/zhrB4Vd
C/alvhODxF+KtQMDCDiIOzwHhcdcqHtcpBymg+L/t7VDwNvLH2coSkPiy8IG
zt8L0h+C4NeC/JNh4+C+5uhyhh9ScH47KH2IIPgHuvc1mRyWhMR3GiL8xKde
4cwIsoGknxgJSHqRtnGoAoW/tpiDvtZK4QtPoOEjKALnB4HsZxSBuH8tNLyO
C0LCa7G1gzzIv36CDjPACcManh5g/GCQ/kQEPx0Uv8t4Ha6D3PfM2sG+xLH2
dAw33H0wfgIoPCRs4XxY/gGbp4jIT7D8BQDdt4B5
             "]}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4inf2OJnXHFwmAkCnQoOMP6HResVzkYoOQh/
cjyfdtTBYYPqk+Z5vqoO/0Eg38Hh77fSB3MENRwixLdfZBBzcGDh7JJPfqfl
8AckbmjvcP5q2Bv9ah2Ien4E3/fixJh/zAi+vtZK4Qtf7ByeJC68ZpKP4G8x
/3EoxQvBT4m948ZsgeC/Kd4q+ltbx4HHf/2UVA17B3+QuYe1Hc6AgI4DxPxo
TYf7+/jmGDc5QMRzVOH8cE6xduN+BTh/rZAOX/o9cYc3vPsMZlo5OJQsL9nw
7zy/g4kxEAjbOxSC+P0scPvB4puZ4fwlt5Y/NmxG8Ld7bbCYY4ngp6cBwTIm
uP+v894WSy1jgocPjP9lQ0D2LHMEP7hEZfp/CQcH/yeel0yDOR0qIlaYnk12
cPi87+PW9DBBSLxtdIC4x1gMHn/TQeKR0g7o8QsA++7fBQ==
            "]]}, 
          Thickness[0.027909572983533353`], StripOnInput -> False]}, {
        ImageSize -> {59.71345786633458, 27.23118306351183}, 
         ImageSize -> {35.828074719800746`, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {36., 17.}, PlotRange -> {{0., 35.83}, {0., 16.34}}, 
         AspectRatio -> Automatic}], TraditionalForm]}, {None, None}},
   FrameStyle->Directive[
     AbsoluteThickness[0.5], 
     GrayLevel[0]],
   FrameTicks->{{{}, {{-1., 
        FormBox[
         TagBox[
          InterpretationBox[
          "\"-1.0\"", -1.`15.954589770191003, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5, 
        FormBox[
         TagBox[
          InterpretationBox[
          "\"-0.5\"", -0.5`15.954589770191003, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["0", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TagBox[
          InterpretationBox[
          "\"0.5\"", 0.5`15.954589770191003, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TagBox[
          InterpretationBox[
          "\"1.0\"", 1.`15.954589770191003, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.4, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.3, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.1, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.9, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.8, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.7, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.4, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.3, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.4, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{}, {}}},
   FrameTicksStyle->Automatic,
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->100,
   ImageSize->{595.275590551181, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{All, All},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}]}]], "Output",
 CellChangeTimes->{
  3.8183044837338934`*^9, {3.818304530968773*^9, 3.818304557150891*^9}, 
   3.8190744921617117`*^9},
 CellLabel->
  "Out[847]=",ExpressionUUID->"d90596bc-1783-4cbd-bbbc-2341d70ab8cb"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8181274433325233`*^9, 3.818127443369425*^9}},
 CellLabel->
  "In[850]:=",ExpressionUUID->"9d30dce6-56b4-4554-a049-012f107ca8e6"]
},
WindowSize->{2560, 1357},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 21357, 591, 1151, "Input",ExpressionUUID->"8539c3d0-10a6-41bb-bad1-9b3ef142e23a"],
Cell[21940, 615, 260242, 4537, 510, "Output",ExpressionUUID->"d90596bc-1783-4cbd-bbbc-2341d70ab8cb"]
}, Open  ]],
Cell[282197, 5155, 177, 3, 28, "Input",ExpressionUUID->"9d30dce6-56b4-4554-a049-012f107ca8e6"]
}
]
*)



==> Figures/plot_tunneling_rates_-_Copy.m <==

clear all;close all;clc;

fig = figure;
lcl = [0 0.447 0.741]; % left color
rcl = [0.85 0.325 0.098]; % right color
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% left axis
yyaxis left

%% plot real part
xMin=0; xMax=3; dx=0.001;
yMin=0; yMax=5;
x=xMin:dx:xMax;

% parameters
w= 0;
y = tunneling_rates(x,w)

temp = y(1,:)
y(1,2)=temp(3);y(1,3)=temp(2);

y1=y(:,1);
y2=y(:,2);
y3=y(:,3);

plot1=plot(x,real(y1),x,real(y2),x,real(y3),'LineWidth',2,'LineStyle','--');
% plot1=plot(x,real(y1),x,real(y2),nan,nan,nan,nan,'LineWidth',2,'LineStyle','--');
set(plot1(1),'LineStyle','--');
set(plot1(2),'LineStyle',':');
set(plot1(3),'LineStyle','--');

ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma_\mathrm{i})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [0.9, 0.0]);
% title('Theory');
% grid on;

%% right axis
yyaxis right
yMin=-1;yMax=1;

plot2=plot(x,imag(y1),x,imag(y2),x,imag(y3),'LineWidth',2,'Color',rcl);
% plot2=plot(x,imag(y1),x,imag(y2),nan,nan,nan,nan,'LineWidth',2);
set(plot2(1),'LineStyle','--');
set(plot2(2),'LineStyle',':');
set(plot2(3),'LineStyle','--');
% set(plot2(4),'LineStyle',':','Color','black');


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma_\mathrm{i})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [1.05, 0.5]);

% leg1 = legend(plot2([3,4]),'$\quad \Gamma_{1}^\mathrm{tn}=\gamma-\sqrt{\gamma^2-\Delta^2}$','$\quad \Gamma_{2}^\mathrm{tn}=\gamma+\sqrt{\gamma^2-\Delta^2}$','Location','northeast','TextColor','black');
%leg1 = legend(plot2([3,4]),'$\quad \gamma-\sqrt{\gamma^2-\Delta^2}$','$\quad \gamma+\sqrt{\gamma^2-\Delta^2}$','Location','north','TextColor','black');
%set(leg1,'Interpreter','LaTeX');
%set(leg1,'FontSize',fs);legend('boxoff');
% grid on;
hold off;
%% Export figure
% cd
% print(fig,'tunneling_rate_at_resonance','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');



% print(fig,'delta_H_Theory','-dpng', '-opengl');

==> Figures/plot_tunneling_rates_G0_All.m <==

clear all;close all;clc;



%% Prepare data 1
wMin=0; % energy bias
wMax=1/(2*sqrt(2)); 
dw=0.0001;
w_1=wMin:dw:wMax;
w = w_1;

% parameters
eta = sqrt(1-8*w.^2);
gamma0_1 = (3+eta)/(4*sqrt(2)).*sqrt((3+eta)./(1+eta));
gamma1_1 = sqrt((1+eta).*(3+eta))/sqrt(2);
gamma2_1 = sqrt((3+eta)./(1+eta))/sqrt(2);

%% Prepare data 2
wMin=1/(2*sqrt(2)); % energy bias
wMax=1/(sqrt(2));
dw=0.0001;
w_2=wMin:dw:wMax;
w = w_2;

% parameters
mu = sqrt(1-2*w.^2);
nu = sqrt(8*w.^2-1);
gamma0_2 = 3/(2*sqrt(2))*mu;
gamma1_2 = sqrt(2)*mu;
gamma2Im_2 = nu/sqrt(2);

%% Prepare data All
w = [w_1,w_2];
gamma0 = [gamma0_1,gamma0_2];
gamma1 = [gamma1_1,gamma1_2];
gamma2Re = [gamma2_1,gamma1_2];
gamma2Im = [zeros(1,length(gamma0_1)),gamma2Im_2];
gamma3Im = -gamma2Im;

%% plotting

fig = figure;
% lcl = [0 0.447 0.741]; % left color
% rcl = [0.85 0.325 0.098]; % right color
set(fig,'defaultAxesColorOrder',[[0,0,0]; [0,0,0]]);
hold all;

%% left axis
yyaxis left

yMin=0;
yMax=2.15;
plot(w,gamma0,'LineStyle','-','color','k','LineWidth',2);
plot(w,gamma1,'LineStyle','-','color','b','LineWidth',2);
plot(w,gamma2Re,'LineStyle','-','color','r','LineWidth',2);


%% Set up the figure properties
ntimes=4;
fs=ntimes*4; % font size

margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [min(w),max(w)];
% ax.YLim = [yMin,yMax];
% ax.YTick = yMin:0.2:yMax;
% ax.YTickLabels = {'0', '0.2','0.4', '0.6','0.8','1.0','1.2','1.4'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$W_1$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Rate}$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);
% title('Theory');
leg1 = legend('$~~\gamma_0$','$~~\Gamma_1$','$~~\mathrm{Re}(\Gamma_{2,3})$','$~~\mathrm{Im}(\Gamma_{2})$','$~~\mathrm{Im}(\Gamma_{3})$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');
% grid on;


%% right axis
yyaxis right
yMin=-1.2;yMax=1.2;

plot2 = plot(w,gamma2Im,':r',w,gamma3Im,'--g','LineWidth',2);
% plot(w,gamma3Im,'LineStyle',':','color','r','LineWidth',2);
set(plot2(1),'DisplayName','$~~\mathrm{Im}[\Gamma_{2}(\gamma_0)]$');
set(plot2(2),'DisplayName','$~~\mathrm{Im}[\Gamma_{3}(\gamma_0)]$');
% leg2 = legend('$~~\mathrm{Im}[\Gamma_{2}(\gamma_0)]$','$~~\mathrm{Im}[\Gamma_{3}(\gamma_0)]$','Location','northeast','TextColor','black');
% grid on;
print(fig,'tunneling_rate_at_Gamma0_All','-dpdf');
print(fig,'tunneling_rate_at_Gamma0_All','-dpng', '-opengl');

==> Figures/plot_tunneling_rates_G0_All_-_Copy.m <==

clear all;close all;clc;

% fig = figure;
% lcl = [0 0.447 0.741]; % left color
% rcl = [0.85 0.325 0.098]; % right color
% set(fig,'defaultAxesColorOrder',[lcl; rcl]);
% hold all;

%% Prepare data 1
wMin=0; % energy bias
wMax=1/(2*sqrt(2)); 
dw=0.0001;
w_1=wMin:dw:wMax;
w = w_1;

% parameters
eta = sqrt(1-8*w.^2);
gamma0_1 = (3+eta)/(4*sqrt(2)).*sqrt((3+eta)./(1+eta));
gamma1_1 = sqrt((1+eta).*(3+eta))/sqrt(2);
gamma2_1 = sqrt((3+eta)./(1+eta))/sqrt(2);

%% Prepare data 2
wMin=1/(2*sqrt(2)); % energy bias
wMax=1/(sqrt(2));
dw=0.0001;
w_2=wMin:dw:wMax;
w = w_2;

% parameters
mu = sqrt(1-2*w.^2);
nu = sqrt(8*w.^2-1);
gamma0_2 = 3/(2*sqrt(2))*mu;
gamma1_2 = sqrt(2)*mu;
gamma2Im_2 = nu/sqrt(2);

%% Prepare data All
w = [w_1,w_2];
gamma0 = [gamma0_1,gamma0_2];
gamma1 = [gamma1_1,gamma1_2];
gamma2Re = [gamma2_1,gamma1_2];
gamma2Im = [zeros(1,length(gamma0_1)),gamma2Im_2];
gamma3Im = -gamma2Im;
%% plotting
yMin=0;
yMax=2.15;
fig = figure;
hold on;
plot(w,gamma0,'LineStyle',':','color','k','LineWidth',2);
plot(w,gamma1,'LineStyle','--','color','b','LineWidth',2);
plot(w,gamma2Re,'LineStyle','-.','color','r','LineWidth',2);
plot(w,gamma2Im,'LineStyle','-.','color','r','LineWidth',2);
plot(w,gamma3Im,'LineStyle','-.','color','r','LineWidth',2);



%% Set up the figure properties
ntimes=4;
fs=ntimes*4; % font size

margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [min(w),max(w)];
% ax.YLim = [yMin,yMax];
% ax.YTick = yMin:0.2:yMax;
% ax.YTickLabels = {'0', '0.2','0.4', '0.6','0.8','1.0','1.2','1.4'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$W_1$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Rate}$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);
% title('Theory');
leg1 = legend('$~~\gamma_0$','$~~\Gamma_1(\gamma_0)$','$~~\mathrm{Re}[\Gamma_{2,3}(\gamma_0)]$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');
% grid on;
print(fig,'tunneling_rate_at_Gamma0_All','-dpdf');
print(fig,'tunneling_rate_at_Gamma0_All','-dpng', '-opengl');



% grid on;

==> Figures/plot_tunneling_rates_G0_case1.m <==

clear all;close all;clc;

% fig = figure;
% lcl = [0 0.447 0.741]; % left color
% rcl = [0.85 0.325 0.098]; % right color
% set(fig,'defaultAxesColorOrder',[lcl; rcl]);
% hold all;

%% Prepare data
wMin=0; % energy bias
wMax=1/(2*sqrt(2)); 
dw=0.0001;
w=wMin:dw:wMax;

yMin=3/4*sqrt(3/2); yMax=2.15;

% parameters
eta = sqrt(1-8*w.^2);
gamma0 = (3+eta)/(4*sqrt(2)).*sqrt((3+eta)./(1+eta));
gamma1 = sqrt((1+eta).*(3+eta))/sqrt(2);
gamma2 = sqrt((3+eta)./(1+eta))/sqrt(2);


%% plotting
fig = figure;
hold on;
plot(w,gamma0,'LineStyle',':','color','k','LineWidth',2);
plot(w,gamma1,'LineStyle','--','color','b','LineWidth',2);
plot(w,gamma2,'LineStyle','-.','color','r','LineWidth',2);



%% Set up the figure properties
ntimes=4;
fs=ntimes*4; % font size

margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [wMin,wMax];
ax.YLim = [yMin,yMax];
% ax.XTick = wMin:0.5:wMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$W_1$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Rate}$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);
% title('Theory');
leg1 = legend('$~~\gamma_0$','$~~\Gamma_1$','$~~\Gamma_{2,3}$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');
% grid on;
print(fig,'tunneling_rate_at_Gamma0_case1','-dpdf');
print(fig,'tunneling_rate_at_Gamma0_case1','-dpng', '-opengl');



% grid on;

==> Figures/plot_tunneling_rates_G0_case2.m <==

clear all;close all;clc;

% fig = figure;
% lcl = [0 0.447 0.741]; % left color
% rcl = [0.85 0.325 0.098]; % right color
% set(fig,'defaultAxesColorOrder',[lcl; rcl]);
% hold all;

%% Prepare data
wMin=1/(2*sqrt(2)); % energy bias
wMax=1/(sqrt(2));
dw=0.0001;
w=wMin:dw:wMax;

yMin=0;
yMax=1.5;
% yMax=sqrt(3/2);

% parameters
mu = sqrt(1-2*w.^2);
nu = sqrt(8*w.^2-1);
gamma0 = 3/(2*sqrt(2))*mu;
gamma1 = sqrt(2)*mu;
gamma2Im = nu/sqrt(2);


%% plotting
fig = figure;
hold on;
plot(w,gamma0,'LineStyle',':','color','k','LineWidth',2);
plot(w,gamma1,'LineStyle','--','color','b','LineWidth',2);
plot(w,gamma2Im,'LineStyle','-.','color','r','LineWidth',2);



%% Set up the figure properties
ntimes=4;
fs=ntimes*4; % font size

margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [wMin,wMax];
ax.YLim = [yMin,yMax];
ax.YTick = yMin:0.2:yMax;
ax.YTickLabels = {'0', '0.2','0.4', '0.6','0.8','1.0','1.2','1.4'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$W_1$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Rate}$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);
% title('Theory');
leg1 = legend('$~~\gamma_0$','$~~\Gamma_1=\mathrm{Re}(\Gamma_{2,3})$','$~~|\mathrm{Im}(\Gamma_{2,3})|$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');
% grid on;
print(fig,'tunneling_rate_at_Gamma0_case2','-dpdf');
print(fig,'tunneling_rate_at_Gamma0_case2','-dpng', '-opengl');



% grid on;

==> Figures/plot_tunneling_rates_W0.m <==

clear all;close all;clc;

fig = figure;
lcl = [0 0.447 0.741]; % left color
rcl = [0.85 0.325 0.098]; % right color
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% Prepare data
xMin=0; xMax=3; dx=0.001;
yMin=0; yMax=5;
x=xMin:dx:xMax;

% parameters
w= 0;
y = tunneling_rates(x,w)

temp = y(1,:)
y(1,2)=temp(3);y(1,3)=temp(2);

y1=y(:,1);
y2=y(:,2);
y3=y(:,3);


%% plot real part
% plot1=plot(x,real(y1),'--r',x,real(y2),'.b',x,real(y3),'--g','LineWidth',2,'LineStyle','--');
plot(x,real(y1),'LineStyle',':','color','r','LineWidth',2);
plot(x,real(y2),'LineStyle','--','color','b','LineWidth',2);
plot(x,real(y3),'LineStyle','-.','color','g','LineWidth',2);
% plot1=plot(x,real(y1),x,real(y2),nan,nan,nan,nan,'LineWidth',2,'LineStyle','--');
ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma_\mathrm{i})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);
% title('Theory');
% grid on;
print(fig,'tunneling_rate_real_at_W0','-dpdf');
print(fig,'tunneling_rate_real_at_W0','-dpng', '-opengl');
%% Imaginary part

yMin=-sqrt(1+w^2);yMax=-yMin;
figure()
hold all;
% plot2=plot(x,imag(y1),'--r',x,imag(y2),':b',x,imag(y3),'-.g','LineWidth',2);
plot(x,imag(y1),'LineStyle',':','color','r','LineWidth',2);
plot(x,imag(y2),'LineStyle','--','color','b','LineWidth',2);
plot(x,imag(y3),'LineStyle','-.','color','g','LineWidth',2);
% plot2=plot(x,imag(y1),x,imag(y2),nan,nan,nan,nan,'LineWidth',2);
% set(plot2(1),'LineStyle','--');
% set(plot2(2),'LineStyle',':');
% set(plot2(3),'LineStyle','--');
% set(plot2(4),'LineStyle',':','Color','black');

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma_\mathrm{i})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);

% leg1 = legend(plot2([3,4]),'$\quad \Gamma_{1}^\mathrm{tn}=\gamma-\sqrt{\gamma^2-\Delta^2}$','$\quad \Gamma_{2}^\mathrm{tn}=\gamma+\sqrt{\gamma^2-\Delta^2}$','Location','northeast','TextColor','black');
%leg1 = legend(plot2([3,4]),'$\quad \gamma-\sqrt{\gamma^2-\Delta^2}$','$\quad \gamma+\sqrt{\gamma^2-\Delta^2}$','Location','north','TextColor','black');
%set(leg1,'Interpreter','LaTeX');
%set(leg1,'FontSize',fs);legend('boxoff');
% grid on;
hold off;
print(fig,'tunneling_rate_imag_at_W0','-dpdf');
print(fig,'tunneling_rate_imag_at_W0','-dpng', '-opengl');
%% Export figure
% cd
% print(fig,'tunneling_rate_at_resonance','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

==> Figures/plot_tunneling_rates_W1.m <==

clear all;close all;clc;

fig = figure;
C = linspecer(3);
% lcl = [0 0.447 0.741]; % left color
% rcl = [0.85 0.325 0.098]; % right color
% set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% Prepare data
xMin=0; xMax=3; dx=0.0001;
yMin=0; yMax=5;
x=xMin:dx:xMax;

% parameters
w= 1/sqrt(2)/2;
y = tunneling_rates(x,w)
y1=y*1i;
y=sort(y1,2,'ComparisonMethod','real')*(-1i)

y1=y(:,1);
y2=y(:,2);
y3=y(:,3);


%% plot real part
% plot1=plot(x,real(y1),'--r',x,real(y2),'.b',x,real(y3),'--g','LineWidth',2,'LineStyle','--');
plot(x,real(y1),'LineStyle',':','color','b','LineWidth',2);
plot(x,real(y2),'LineStyle','--','color','r','LineWidth',2);
plot(x,real(y3),'LineStyle','-.','color','g','LineWidth',2);
% plot1=plot(x,real(y1),x,real(y2),nan,nan,nan,nan,'LineWidth',2,'LineStyle','--');
ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma_\mathrm{i})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);
% title('Theory');
% grid on;
print(fig,'tunneling_rate_real_at_W1','-dpdf');
print(fig,'tunneling_rate_real_at_W1','-dpng', '-opengl');
%% Imaginary part

yMin=-sqrt(1+w^2);yMax=-yMin;
figure()
hold all;
% plot2=plot(x,imag(y1),'--r',x,imag(y2),':b',x,imag(y3),'-.g','LineWidth',2);
plot(x,imag(y1),'LineStyle',':','color','b','LineWidth',2);
plot(x,imag(y2),'LineStyle','--','color','r','LineWidth',2);
plot(x,imag(y3),'LineStyle','-.','color','g','LineWidth',2);
% plot2=plot(x,imag(y1),x,imag(y2),nan,nan,nan,nan,'LineWidth',2);
% set(plot2(1),'LineStyle','--');
% set(plot2(2),'LineStyle',':');
% set(plot2(3),'LineStyle','--');
% set(plot2(4),'LineStyle',':','Color','black');

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma_\mathrm{i})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);

% leg1 = legend(plot2([3,4]),'$\quad \Gamma_{1}^\mathrm{tn}=\gamma-\sqrt{\gamma^2-\Delta^2}$','$\quad \Gamma_{2}^\mathrm{tn}=\gamma+\sqrt{\gamma^2-\Delta^2}$','Location','northeast','TextColor','black');
%leg1 = legend(plot2([3,4]),'$\quad \gamma-\sqrt{\gamma^2-\Delta^2}$','$\quad \gamma+\sqrt{\gamma^2-\Delta^2}$','Location','north','TextColor','black');
%set(leg1,'Interpreter','LaTeX');
%set(leg1,'FontSize',fs);legend('boxoff');
% grid on;
hold off;
print(fig,'tunneling_rate_imag_at_W1','-dpdf');
print(fig,'tunneling_rate_imag_at_W1','-dpng', '-opengl');
%% Export figure
% cd
% print(fig,'tunneling_rate_at_resonance','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

==> Figures/plot_tunneling_rates_W2.m <==

clear all;close all;clc;

fig = figure;
C = linspecer(3);
% lcl = [0 0.447 0.741]; % left color
% rcl = [0.85 0.325 0.098]; % right color
% set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% Prepare data
xMin=0; xMax=3; dx=0.001;
yMin=0; yMax=5;
x=xMin:dx:xMax;

% parameters
w= 1/sqrt(2);
y = tunneling_rates(x,w)
y1=y*1i;
y=sort(y1,2,'ComparisonMethod','real')*(-1i)

y1=y(:,1);
y2=y(:,2);
y3=y(:,3);


%% plot real part
% plot1=plot(x,real(y1),'--r',x,real(y2),'.b',x,real(y3),'--g','LineWidth',2,'LineStyle','--');
plot(x,real(y1),'LineStyle',':','color','b','LineWidth',2);
plot(x,real(y2),'LineStyle','--','color','r','LineWidth',2);
plot(x,real(y3),'LineStyle','-.','color','g','LineWidth',2);
% plot1=plot(x,real(y1),x,real(y2),nan,nan,nan,nan,'LineWidth',2,'LineStyle','--');
ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma_\mathrm{i})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);
% title('Theory');
% grid on;
print(fig,'tunneling_rate_real_at_W2','-dpdf');
print(fig,'tunneling_rate_real_at_W2','-dpng', '-opengl');
%% Imaginary part

yMin=-sqrt(1+w^2);yMax=-yMin;
figure()
hold all;
% plot2=plot(x,imag(y1),'--r',x,imag(y2),':b',x,imag(y3),'-.g','LineWidth',2);
plot(x,imag(y1),'LineStyle',':','color','b','LineWidth',2);
plot(x,imag(y2),'LineStyle','--','color','r','LineWidth',2);
plot(x,imag(y3),'LineStyle','-.','color','g','LineWidth',2);
% plot2=plot(x,imag(y1),x,imag(y2),nan,nan,nan,nan,'LineWidth',2);
% set(plot2(1),'LineStyle','--');
% set(plot2(2),'LineStyle',':');
% set(plot2(3),'LineStyle','--');
% set(plot2(4),'LineStyle',':','Color','black');

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma_\mathrm{i})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);

% leg1 = legend(plot2([3,4]),'$\quad \Gamma_{1}^\mathrm{tn}=\gamma-\sqrt{\gamma^2-\Delta^2}$','$\quad \Gamma_{2}^\mathrm{tn}=\gamma+\sqrt{\gamma^2-\Delta^2}$','Location','northeast','TextColor','black');
%leg1 = legend(plot2([3,4]),'$\quad \gamma-\sqrt{\gamma^2-\Delta^2}$','$\quad \gamma+\sqrt{\gamma^2-\Delta^2}$','Location','north','TextColor','black');
%set(leg1,'Interpreter','LaTeX');
%set(leg1,'FontSize',fs);legend('boxoff');
% grid on;
hold off;
print(fig,'tunneling_rate_imag_at_W2','-dpdf');
print(fig,'tunneling_rate_imag_at_W2','-dpng', '-opengl');
%% Export figure
% cd
% print(fig,'tunneling_rate_at_resonance','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

==> Figures/plot_tunneling_rates_W3.m <==

clear all;close all;clc;

fig = figure;
C = linspecer(3);
% lcl = [0 0.447 0.741]; % left color
% rcl = [0.85 0.325 0.098]; % right color
% set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% Prepare data
xMin=0; xMax=3; dx=0.001;
yMin=0; yMax=5;
x=xMin:dx:xMax;

% parameters
w= 1;
y = tunneling_rates(x,w)
y1=y*1i;
y=sort(y1,2,'ComparisonMethod','real')*(-1i)

y1=y(:,1);
y2=y(:,2);
y3=y(:,3);


%% plot real part
% plot1=plot(x,real(y1),'--r',x,real(y2),'.b',x,real(y3),'--g','LineWidth',2,'LineStyle','--');
plot(x,real(y1),'LineStyle',':','color','b','LineWidth',2);
plot(x,real(y2),'LineStyle','--','color','r','LineWidth',2);
plot(x,real(y3),'LineStyle','-.','color','g','LineWidth',2);
% plot1=plot(x,real(y1),x,real(y2),nan,nan,nan,nan,'LineWidth',2,'LineStyle','--');
ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma_\mathrm{i})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);
% title('Theory');
% grid on;
print(fig,'tunneling_rate_real_at_W3','-dpdf');
print(fig,'tunneling_rate_real_at_W3','-dpng', '-opengl');
%% Imaginary part

yMin=-sqrt(1+w^2);yMax=-yMin;
figure()
hold all;
% plot2=plot(x,imag(y1),'--r',x,imag(y2),':b',x,imag(y3),'-.g','LineWidth',2);
plot(x,imag(y1),'LineStyle',':','color','b','LineWidth',2);
plot(x,imag(y2),'LineStyle','--','color','r','LineWidth',2);
plot(x,imag(y3),'LineStyle','-.','color','g','LineWidth',2);
% plot2=plot(x,imag(y1),x,imag(y2),nan,nan,nan,nan,'LineWidth',2);
% set(plot2(1),'LineStyle','--');
% set(plot2(2),'LineStyle',':');
% set(plot2(3),'LineStyle','--');
% set(plot2(4),'LineStyle',':','Color','black');

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma_\mathrm{i})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [-0.05, 0.5]);

% leg1 = legend(plot2([3,4]),'$\quad \Gamma_{1}^\mathrm{tn}=\gamma-\sqrt{\gamma^2-\Delta^2}$','$\quad \Gamma_{2}^\mathrm{tn}=\gamma+\sqrt{\gamma^2-\Delta^2}$','Location','northeast','TextColor','black');
%leg1 = legend(plot2([3,4]),'$\quad \gamma-\sqrt{\gamma^2-\Delta^2}$','$\quad \gamma+\sqrt{\gamma^2-\Delta^2}$','Location','north','TextColor','black');
%set(leg1,'Interpreter','LaTeX');
%set(leg1,'FontSize',fs);legend('boxoff');
% grid on;
hold off;
print(fig,'tunneling_rate_imag_at_W3','-dpdf');
print(fig,'tunneling_rate_imag_at_W3','-dpng', '-opengl');
%% Export figure
% cd
% print(fig,'tunneling_rate_at_resonance','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

==> Figures/tunneling_rates.m <==
function sol = tunneling_rates(g,w)
% calculate rate of three modes of Quantum tunneling of Magnetization
% g: gamma
% w: energy bias
% unit: \Delta = 1

len = length(g);
sol = zeros(len,3);
for i = 1:len
    equation = [1, -4*g(i), 4*g(i)^2+1+w^2, -2*g(i)];
    sol(i,:)=sort(roots(equation),'ComparisonMethod','real');
end
end

